Provable Meta-Learning of Linear Representations

Meta-learning, or learning-to-learn, seeks to design algorithms that can utilize previous experience to rapidly learn new skills or adapt to new environments. Representation learning -- a key tool for performing meta-learning -- learns a data representation that can transfer knowledge across multiple tasks, which is essential in regimes where data is scarce. Despite a recent surge of interest in the practice of meta-learning, the theoretical underpinnings of meta-learning algorithms are lacking, especially in the context of learning transferable representations. In this paper, we focus on the problem of multi-task linear regression -- in which multiple linear regression models share a common, low-dimensional linear representation. Here, we provide provably fast, sample-efficient algorithms to address the dual challenges of (1) learning a common set of features from multiple, related tasks, and (2) transferring this knowledge to new, unseen tasks. Both are central to the general problem of meta-learning. Finally, we complement these results by providing information-theoretic lower bounds on the sample complexity of learning these linear features.

==> icml/Code/.ipynb_checkpoints/MTL-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import autograd.numpy as np\n",
    "from autograd import grad\n",
    "import numpy.linalg as la\n",
    "import scipy.optimize\n",
    "import random\n",
    "import math\n",
    "\n",
    "import ray\n",
    "import time\n",
    "import datetime\n",
    "import mkl\n",
    "import os\n",
    "\n",
    "import pickle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "ray.init(num_cpus=48, redis_password=\"123456\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def sin_angle(B1, B2):\n",
    "    \n",
    "    d, r = B1.shape\n",
    "    svs = la.svd(B1.T @ B2)[1]\n",
    "    cos_theta = min(svs)\n",
    "    sin_theta = math.pow(1-cos_theta**2, 0.5)\n",
    "    \n",
    "    return sin_theta"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def eigs(M):\n",
    "    \n",
    "    eigenValues, eigenVectors = la.eig(M)\n",
    "\n",
    "    idx = eigenValues.argsort()[::-1]   \n",
    "    eigenValues = eigenValues[idx]\n",
    "    eigenVectors = eigenVectors[:,idx]\n",
    "    \n",
    "    return eigenValues, eigenVectors"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def get_col_space(B, r):\n",
    "    \n",
    "    u, _, _ = la.svd(B)\n",
    "    \n",
    "    return u[:, 0:r]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def gen_train_model(d, r, T, train_n):\n",
    "    \n",
    "    u, s, v = la.svd(np.random.normal(size=(d, r)))\n",
    "    B = u[:, :r]\n",
    "    \n",
    "    train_alphas = [np.random.normal(size=r, scale=1/math.sqrt(r)) for i in range(T)]\n",
    "    train_data=[]\n",
    "    for i in range(T):\n",
    "        X=np.random.normal(size=(train_n, d))\n",
    "        y = X @ B @ train_alphas[i] + np.random.normal(size=train_n)\n",
    "        train_data.append((X, y))\n",
    "        \n",
    "    return train_data, B, train_alphas"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def gen_test_model(d, r, B, test_n):\n",
    "    \n",
    "    alpha = np.random.normal(size=r, scale=1/math.sqrt(r))\n",
    "\n",
    "    X=np.random.normal(size=(test_n, d))\n",
    "    y = X @ B @ alpha + np.random.normal(size=test_n)\n",
    "        \n",
    "    return (X, y), alpha"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def MoM(train_data):\n",
    "    \n",
    "    T = len(train_data)\n",
    "    d = train_data[0][0].shape[1]\n",
    "    \n",
    "    total_n=0\n",
    "    M = np.zeros(shape=(d, d))\n",
    "    for i in range(T):\n",
    "        data = train_data[i]\n",
    "        X, y = data\n",
    "        num = y.shape[0]\n",
    "        total_n += num\n",
    "        scaled_X = (X.T * y).T\n",
    "        M += (scaled_X).T @ scaled_X\n",
    "    M = 1/float(total_n) * M\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def rPCA(M, r):\n",
    "    \n",
    "    eigVals, eigVecs = eigs(M)\n",
    "    \n",
    "    return eigVecs[:, :r], eigVecs[:, r:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def change_shape(w, d, r, T):\n",
    "    \n",
    "    b=w[:d*r]\n",
    "    v=w[d*r:]\n",
    "    \n",
    "    B = np.reshape(b, (d,r))\n",
    "    V = np.reshape(v, (T,r))\n",
    "    \n",
    "    return B, V"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def MS_Loss(weights, train_data, d, r, m):\n",
    "    \n",
    "\n",
    "    T = len(train_data)\n",
    "    \n",
    "    b=weights[:d*r]\n",
    "    v=weights[d*r:]\n",
    "    \n",
    "    B = np.reshape(b, (d,r))\n",
    "    V = np.reshape(v, (T,r))\n",
    "    \n",
    "    loss=0\n",
    "    for t in range(T):\n",
    "        X, y = train_data[t]\n",
    "        loss += 1/(2*m)*np.linalg.norm(y-X @ B @ V[t, :])**2\n",
    "       \n",
    "    loss += 1/8*np.linalg.norm(B.T @ B - V.T @ V, \"fro\")**2\n",
    "    \n",
    "    return loss"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def LR_Loss(weights, test_data):\n",
    "    \n",
    "    X = test_data[0]\n",
    "    y = test_data[1]\n",
    "    \n",
    "    n = y.shape[0]\n",
    "    loss = 1/(2*n)*np.linalg.norm(y-X @ weights)**2\n",
    "    \n",
    "    return loss"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def MetaLR_w_MOM(train_data, r, test_data):\n",
    "    \n",
    "    T = len(train_data)\n",
    "    d = train_data[0][0].shape[1]\n",
    "    \n",
    "    M_est = MoM(train_data)\n",
    "    B1, B2 = rPCA(M_est, r)\n",
    "    \n",
    "    X,y = test_data\n",
    "    X_low = X @ B1\n",
    "    alpha_LR = LR((X_low, y))\n",
    "    beta_LR = B1 @ alpha_LR\n",
    "    \n",
    "    return B1, beta_LR"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def MetaLR_w_FO(train_data, r, test_data):\n",
    "    \n",
    "    T = len(train_data)\n",
    "    n, d = train_data[0][0].shape\n",
    "    m = T*n\n",
    "    \n",
    "    ms_gradients = grad(MS_Loss)\n",
    "    \n",
    "    B_init = np.random.normal(size=(d,r)).flatten()\n",
    "    V_init = np.random.normal(size=(T,r)).flatten()\n",
    "    w = np.concatenate((B_init, V_init))\n",
    "    \n",
    "    res_ms = scipy.optimize.minimize(MS_Loss, w, jac=ms_gradients, method='L-BFGS-B', args=(train_data, d, r, m), options = {'maxiter' : 1000})   \n",
    "    B_gd, V_gd = change_shape(res_ms.x, d, r, T)\n",
    "    B1 = get_col_space(B_gd, r)\n",
    "    \n",
    "    X, y = test_data\n",
    "    X_low = X @ B1\n",
    "    test_data_new = [X_low, y]\n",
    "    \n",
    "    test_gradients = grad(LR_Loss)\n",
    "    \n",
    "    w = np.random.normal(size=r).flatten()\n",
    "    res_test = scipy.optimize.minimize(LR_Loss, w, jac=test_gradients, method='L-BFGS-B', args=(test_data_new), options = {'maxiter' : 1000})  \n",
    "    alpha_LR = res_test.x\n",
    "    \n",
    "    beta_LR = B1 @ alpha_LR\n",
    "    \n",
    "    return B1, beta_LR"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def LR(test_data):\n",
    "    \n",
    "    X, y = test_data\n",
    "    beta_LR = la.pinv((X.T @ X)) @ X.T @ y\n",
    "    \n",
    "    return beta_LR"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "@ray.remote\n",
    "def run_expt(d, r, T, train_n, test_n, seed):\n",
    "    \n",
    "    mkl.set_num_threads(4)\n",
    "    np.random.seed(seed)\n",
    "    train_data, B, train_alphas = gen_train_model(d=d, r=r, T=T, train_n=train_n)\n",
    "    test_data, alpha_test = gen_test_model(d, r, B, test_n)\n",
    "    \n",
    "    B_meta_mom, beta_meta_LR_mom = MetaLR_w_MOM(train_data, r, test_data)\n",
    "    sin_theta_mom = sin_angle(B_meta_mom, B)\n",
    "    \n",
    "    B_meta_fo, beta_meta_LR_fo = MetaLR_w_FO(train_data, r, test_data)\n",
    "    sin_theta_fo = sin_angle(B_meta_fo, B)\n",
    "    \n",
    "    beta_LR = LR(test_data)\n",
    "    beta_true = B @ alpha_test\n",
    "\n",
    "    return np.linalg.norm(beta_meta_LR_mom-beta_true), np.linalg.norm(beta_meta_LR_fo-beta_true), np.linalg.norm(beta_LR-beta_true), sin_theta_mom, sin_theta_fo "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def run_parallel_expt(d, r, T, train_n, test_n, reps):\n",
    "    \n",
    "    meta_LR_errs=[]\n",
    "    meta_RR_errs=[]\n",
    "    LR_errs=[]\n",
    "    ridge_errs=[]\n",
    "    seeds = [i for i in range(reps)]\n",
    "\n",
    "    data = ray.get([run_expt.remote(d, r, T, train_n, test_n, seeds[num]) for num in range(reps)])\n",
    "    meta_LR_mom_errs, meta_LR_fo_errs, beta_LR_errs, sin_theta_mom, sin_theta_fo = zip(*data)\n",
    "    \n",
    "    return meta_LR_mom_errs, meta_LR_fo_errs, beta_LR_errs, sin_theta_mom, sin_theta_fo"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "#First Experiment with Large Test Set"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "d=100\n",
    "r=5\n",
    "train_n=5\n",
    "test_n=2500\n",
    "reps=30"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "T_list = [100, 200, 400, 800, 1600, 3200, 6400]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def collect_data_T(d, r, T_list, train_n, test_n, reps):\n",
    "    \n",
    "    metaLRmommus=[]\n",
    "    metaLRmomstd=[]\n",
    "    \n",
    "    metaLRfomus=[]\n",
    "    metaLRfostd=[]\n",
    "    \n",
    "    betaLRmus=[]\n",
    "    betaLRstds=[]\n",
    "\n",
    "    sinthetamommus=[]\n",
    "    sinthetamomstd=[]\n",
    "    \n",
    "    sinthetafomus=[]\n",
    "    sinthetafostd=[]\n",
    "    \n",
    "    for t in T_list:\n",
    "        print(t)\n",
    "        meta_LR_mom_errs, meta_LR_fo_errs, beta_LR_errs, sin_theta_mom, sin_theta_fo = run_parallel_expt(d, r, t, train_n, test_n, reps)\n",
    "\n",
    "        metaLRmommus.append(np.mean(meta_LR_mom_errs))\n",
    "        metaLRmomstd.append(np.std(meta_LR_mom_errs)) \n",
    "\n",
    "        metaLRfomus.append(np.mean(meta_LR_fo_errs))\n",
    "        metaLRfostd.append(np.std(meta_LR_fo_errs)) \n",
    "        \n",
    "        betaLRmus.append(np.mean(beta_LR_errs))\n",
    "        betaLRstds.append(np.std(beta_LR_errs))\n",
    "\n",
    "        sinthetamommus.append(np.mean(sin_theta_mom))\n",
    "        sinthetamomstd.append(np.std(sin_theta_mom)) \n",
    "\n",
    "        sinthetafomus.append(np.mean(sin_theta_fo))\n",
    "        sinthetafostd.append(np.std(sin_theta_fo)) \n",
    "        \n",
    "    return (metaLRmommus, metaLRmomstd), (metaLRfomus, metaLRfostd), (betaLRmus, betaLRstds), (sinthetamommus, sinthetamomstd), (sinthetafomus, sinthetafostd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "metaLRmom, metaLRfo, betaLR, sinthetamom, sinthetafo = collect_data_T(d, r, T_list, train_n, test_n, reps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "save_data = {\"metaLRmom\" : metaLRmom, \"metaLRfo\" :  metaLRfo, \"betaLR\" : betaLR, \"sinthetamom\" : sinthetamom, \"sinthetafo\" : sinthetafo}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "save_data[\"T_list\"] =  T_list\n",
    "save_data[\"d\"] = d\n",
    "save_data[\"r\"] = r\n",
    "save_data[\"train_n\"] = train_n\n",
    "save_data[\"test_n\"] = test_n\n",
    "save_data[\"reps\"] = reps"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "params = \"d=\"+str(d)+\",r=\"+str(r)+\",train_n=\"+str(train_n)+\",test_n=\"+str(test_n)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "file_name = \"Meta,\"+str(params)+\".pickle\"\n",
    "folder_name = \"Data\"\n",
    "file_path = os.path.join(folder_name, file_name)\n",
    "pickle.dump(save_data, open(file_path, \"wb\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# Second Experiment with Small Train Set and Small Test Set"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "d=100\n",
    "r=5\n",
    "train_n=25\n",
    "test_n=25\n",
    "reps=30"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "metaLRmom, metaLRfo, betaLR, sinthetamom, sinthetafo = collect_data_T(d, r, T_list, train_n, test_n, reps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "save_data = {\"metaLRmom\" : metaLRmom, \"metaLRfo\" :  metaLRfo, \"betaLR\" : betaLR, \"sinthetamom\" : sinthetamom, \"sinthetafo\" : sinthetafo}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "save_data[\"T_list\"] =  T_list\n",
    "save_data[\"d\"] = d\n",
    "save_data[\"r\"] = r\n",
    "save_data[\"train_n\"] = train_n\n",
    "save_data[\"test_n\"] = test_n\n",
    "save_data[\"reps\"] = reps"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "params = \"d=\"+str(d)+\",r=\"+str(r)+\",train_n=\"+str(train_n)+\",test_n=\"+str(test_n)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "file_name = \"Meta,\"+str(params)+\".pickle\"\n",
    "folder_name = \"Data\"\n",
    "file_path = os.path.join(folder_name, file_name)\n",
    "pickle.dump(save_data, open(file_path, \"wb\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# Third Experiment Varying Training_n but with small number of Tasks"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "d=100\n",
    "r=5\n",
    "T=20\n",
    "test_n=50\n",
    "reps=30"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "train_n_list = [100, 200, 400, 800, 1600, 3200, 6400]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def collect_data_n(d, r, t, train_n_list, test_n, reps):\n",
    "    \n",
    "    metaLRmommus=[]\n",
    "    metaLRmomstd=[]\n",
    "    \n",
    "    metaLRfomus=[]\n",
    "    metaLRfostd=[]\n",
    "    \n",
    "    betaLRmus=[]\n",
    "    betaLRstds=[]\n",
    "\n",
    "    sinthetamommus=[]\n",
    "    sinthetamomstd=[]\n",
    "    \n",
    "    sinthetafomus=[]\n",
    "    sinthetafostd=[]\n",
    "    \n",
    "    for train_n in train_n_list:\n",
    "        print(train_n)\n",
    "        meta_LR_mom_errs, meta_LR_fo_errs, beta_LR_errs, sin_theta_mom, sin_theta_fo = run_parallel_expt(d, r, t, train_n, test_n, reps)\n",
    "\n",
    "        metaLRmommus.append(np.mean(meta_LR_mom_errs))\n",
    "        metaLRmomstd.append(np.std(meta_LR_mom_errs)) \n",
    "\n",
    "        metaLRfomus.append(np.mean(meta_LR_fo_errs))\n",
    "        metaLRfostd.append(np.std(meta_LR_fo_errs)) \n",
    "        \n",
    "        betaLRmus.append(np.mean(beta_LR_errs))\n",
    "        betaLRstds.append(np.std(beta_LR_errs))\n",
    "\n",
    "        sinthetamommus.append(np.mean(sin_theta_mom))\n",
    "        sinthetamomstd.append(np.std(sin_theta_mom)) \n",
    "\n",
    "        sinthetafomus.append(np.mean(sin_theta_fo))\n",
    "        sinthetafostd.append(np.std(sin_theta_fo)) \n",
    "        \n",
    "    return (metaLRmommus, metaLRmomstd), (metaLRfomus, metaLRfostd), (betaLRmus, betaLRstds), (sinthetamommus, sinthetamomstd), (sinthetafomus, sinthetafostd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "metaLRmom, metaLRfo, betaLR, sinthetamom, sinthetafo = collect_data_n(d, r, T, train_n_list, test_n, reps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "save_data = {\"metaLRmom\" : metaLRmom, \"metaLRfo\" :  metaLRfo, \"betaLR\" : betaLR, \"sinthetamom\" : sinthetamom, \"sinthetafo\" : sinthetafo}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "save_data[\"train_n_list\"] =  train_n_list\n",
    "save_data[\"d\"] = d\n",
    "save_data[\"r\"] = r\n",
    "save_data[\"T\"] = T\n",
    "save_data[\"test_n\"] = test_n\n",
    "save_data[\"reps\"] = reps"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "params = \"d=\"+str(d)+\",r=\"+str(r)+\",T=\"+str(T)+\",test_n=\"+str(test_n)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "file_name = \"Meta,\"+str(params)+\".pickle\"\n",
    "folder_name = \"Data\"\n",
    "file_path = os.path.join(folder_name, file_name)\n",
    "pickle.dump(save_data, open(file_path, \"wb\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> icml/Code/.ipynb_checkpoints/plots-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import os\n",
    "import pickle\n",
    "import numpy as np\n",
    "matplotlib.rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def load(file):\n",
    "    \n",
    "    data = pickle.load(open(file, \"rb\"))\n",
    "    \n",
    "    return data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "files = [os.path.join(\"Data\", i) for i in sorted(os.listdir(\"./Data\"))]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['Data/Meta,d=100,r=5,T=20,test_n=50.pickle',\n",
       " 'Data/Meta,d=100,r=5,T=5,test_n=50.pickle',\n",
       " 'Data/Meta,d=100,r=5,train_n=25,test_n=25.pickle',\n",
       " 'Data/Meta,d=100,r=5,train_n=300,test_n=1000.pickle',\n",
       " 'Data/Meta,d=100,r=5,train_n=5,test_n=2500.pickle']"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "files"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "f1 = files[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "f2 = files[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "f3 = files[2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "f4 = files[3]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "f5 = files[4]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "data = load(f5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "dict_keys(['metaLRmom', 'metaLRfo', 'betaLR', 'sinthetamom', 'sinthetafo', 'T_list', 'd', 'r', 'train_n', 'test_n', 'reps'])"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data.keys()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "T_list = data[\"T_list\"]\n",
    "d = data[\"d\"]\n",
    "r = data[\"r\"]\n",
    "train_n = data[\"train_n\"]\n",
    "test_n = data[\"test_n\"]\n",
    "\n",
    "metaLRmom = data[\"metaLRmom\"]\n",
    "sinthetamom = data[\"sinthetamom\"]\n",
    "\n",
    "metaLRfo = data[\"metaLRfo\"]\n",
    "sinthetafo = data[\"sinthetafo\"]\n",
    "betaLR = data[\"betaLR\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def plot_angles(T_list, d, r, train_n, test_n, sinthetamom, sinthetafo):\n",
    "    \n",
    "    plt.close()\n",
    "    \n",
    "    plt.errorbar(T_list, sinthetamom[0], yerr=sinthetamom[1], color=\"b\", marker=\"x\", label= r\"LF-MoM\")\n",
    "    plt.errorbar(T_list, sinthetafo[0], yerr=sinthetafo[1],  color=\"r\", marker=\"*\", label= r\"LF-FO\")\n",
    "    #plt.errorbar(T_list, betaLR[0], yerr=betaLR[1], color=\"g\", marker=\"+\", label= r\"LR\")\n",
    "            \n",
    "    plt.legend(prop={'size': 20})\n",
    "    plt.xlabel(\"Number of Tasks\", fontsize=24)\n",
    "    plt.ylabel(r\" $\\sin \\theta$\", fontsize=24)\n",
    "    \n",
    "    fname=\"angle\"+\",d=\"+str(d)+\",r=\"+str(r)+\",train_n=\"+str(train_n)+\",test_n=\"+str(test_n)+\".pdf\"\n",
    "    \n",
    "    folder_path=\"Plots\"\n",
    "    plt.savefig(os.path.join(folder_path, fname), bbox_inches = \"tight\")\n",
    "    plt.show()\n",
    "    #time.sleep(2)\n",
    "    \n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def plot_synthetic(T_list, d, r, train_n, test_n, metaLRmom, metaLRfo, betaLR):\n",
    "    \n",
    "    plt.close()\n",
    "    \n",
    "    plt.errorbar(T_list, metaLRmom[0], yerr=metaLRmom[1], color=\"b\", marker=\"x\", label= r\"meta-LR-MoM\")\n",
    "    plt.errorbar(T_list, metaLRfo[0], yerr=metaLRfo[1],  color=\"r\", marker=\"*\", label= r\"meta-LR-FO\")\n",
    "    \n",
    "    betaLRmu = np.array([np.mean(betaLR[0]) for i in range(len(T_list))])\n",
    "    betaLRsd = np.array([np.mean(betaLR[1]) for i in range(len(T_list))])\n",
    "    \n",
    "    plt.plot(T_list, betaLRmu, color=\"g\", label= r\"LR\")\n",
    "    plt.fill_between(T_list, betaLRmu+betaLRsd, betaLRmu-betaLRsd, facecolor=\"lightgreen\")\n",
    "    #plt.hlines(np.mean(betaLR[0]), xmin=T_list[0], xmax=T_list[-1], color=\"g\", label= r\"LR\")\n",
    "    #plt.errorbar(T_list, betaLR[0], yerr=betaLR[1], color=\"g\", marker=\"+\", label= r\"LR\")\n",
    "            \n",
    "    plt.legend(prop={'size': 20})\n",
    "    plt.xlabel(\"Number of Tasks\", fontsize=24)\n",
    "    plt.ylabel(r\" $\\ell_2$ Parameter Error\", fontsize=24)\n",
    "    \n",
    "    fname=\"synthetic\"+\",d=\"+str(d)+\",r=\"+str(r)+\",train_n=\"+str(train_n)+\",test_n=\"+str(test_n)+\".pdf\"\n",
    "    \n",
    "    folder_path=\"Plots\"\n",
    "    plt.savefig(os.path.join(folder_path, fname), bbox_inches = \"tight\")\n",
    "    plt.show()\n",
    "    #time.sleep(2)\n",
    "    \n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZAAAAEYCAYAAAByXKB5AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAYSIiDxhACEiIk/+P7iGiZOur6XjAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_synthetic(T_list, d, r, train_n, test_n, metaLRmom, metaLRfo, betaLR)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZUAAAEYCAYAAACUdWs9AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n/x+uHb9/3N2PEAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_angles(T_list, d, r, train_n, test_n, sinthetamom, sinthetafo)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "data = load(f2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "dict_keys(['metaLRmom', 'metaLRfo', 'betaLR', 'sinthetamom', 'sinthetafo', 'train_n_list', 'd', 'r', 'T', 'test_n', 'reps'])"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data.keys()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "T = data[\"T\"]\n",
    "d = data[\"d\"]\n",
    "r = data[\"r\"]\n",
    "train_n_list = data[\"train_n_list\"]\n",
    "test_n = data[\"test_n\"]\n",
    "\n",
    "metaLRmom = data[\"metaLRmom\"]\n",
    "sinthetamom = data[\"sinthetamom\"]\n",
    "\n",
    "metaLRfo = data[\"metaLRfo\"]\n",
    "sinthetafo = data[\"sinthetafo\"]\n",
    "\n",
    "betaLR = data[\"betaLR\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def plot_synthetic_two(T, d, r, train_n_list, test_n, metaLRmom, metaLRfo, betaLR):\n",
    "    \n",
    "    plt.close()\n",
    "    \n",
    "    plt.errorbar(train_n_list, metaLRmom[0], yerr=metaLRmom[1], color=\"b\", marker=\"x\", label= r\"meta-LR-MoM\")\n",
    "    plt.errorbar(train_n_list, metaLRfo[0], yerr=metaLRfo[1],  color=\"r\", marker=\"*\", label= r\"meta-LR-FO\")\n",
    "    \n",
    "    betaLRmu = np.array([np.mean(betaLR[0]) for i in range(len(T_list))])\n",
    "    betaLRsd = np.array([np.mean(betaLR[1]) for i in range(len(T_list))])\n",
    "    \n",
    "    plt.plot(T_list, betaLRmu, color=\"g\", label= r\"LR\")\n",
    "    plt.fill_between(T_list, betaLRmu+betaLRsd, betaLRmu-betaLRsd, facecolor=\"lightgreen\")\n",
    "            \n",
    "    plt.legend(prop={'size': 20})\n",
    "    plt.xlabel(\"Number of Training Points (per Task)\", fontsize=20)\n",
    "    plt.ylabel(r\" $\\ell_2$ Parameter Error\", fontsize=24)\n",
    "    \n",
    "    fname=\"synthetic\"+\",d=\"+str(d)+\",r=\"+str(r)+\",T=\"+str(T)+\",test_n=\"+str(test_n)+\".pdf\"\n",
    "    \n",
    "    folder_path=\"Plots\"\n",
    "    plt.savefig(os.path.join(folder_path, fname), bbox_inches = \"tight\")\n",
    "    plt.show()\n",
    "    #time.sleep(2)\n",
    "    \n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def plot_angles_two(T_list, d, r, train_n, test_n, sinthetamom, sinthetafo):\n",
    "    \n",
    "    plt.close()\n",
    "    \n",
    "    plt.errorbar(T_list, sinthetamom[0], yerr=sinthetamom[1], color=\"b\", marker=\"x\", label= r\"LF-MoM\")\n",
    "    plt.errorbar(T_list, sinthetafo[0], yerr=sinthetafo[1],  color=\"r\", marker=\"*\", label= r\"LF-FO\")\n",
    "    #plt.errorbar(T_list, betaLR[0], yerr=betaLR[1], color=\"g\", marker=\"+\", label= r\"LR\")\n",
    "            \n",
    "    plt.legend(prop={'size': 20})\n",
    "    plt.xlabel(\"Number of Training Points (per Task)\", fontsize=20)\n",
    "    plt.ylabel(r\" $\\sin \\theta$\", fontsize=24)\n",
    "    \n",
    "    fname=\"angle\"+\",d=\"+str(d)+\",r=\"+str(r)+\",T=\"+str(T)+\",test_n=\"+str(test_n)+\".pdf\"\n",
    "    \n",
    "    folder_path=\"Plots\"\n",
    "    plt.savefig(os.path.join(folder_path, fname), bbox_inches = \"tight\")\n",
    "    plt.show()\n",
    "    #time.sleep(2)\n",
    "    \n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZAAAAEUCAYAAAAFnmACAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4yLCBo\ndHRwOi8vbWF0cGxvdGxpYi5vcmcvhp/UCwAAIABJREFUeJzt3Xt8FOW9+PHPkxAQBLIJd4ohLBbq\nDSEJglrxQqA3sa2Gi7V4WjUEFX/2VEiKxfZUOU0TsHoO3pJg2yO9aAi9iG0tBOGgtVJJwGDrsZZF\nLNqiQjZclPvz++OZyW6S3WR3spvZTb7v12te2czOzjy7Ozvfee5Ka40QQggRrRS3EyCEECI5SQAR\nQgjhiAQQIYQQjkgAEUII4YgEECGEEI5IABFCCOGIBBAhhBCOSAARQgjhiAQQIYQQjvRyOwHxNHjw\nYJ2dne12MoQQIqnU1dV9qLUe0tF23TqAZGdns337dreTIYQQSUUptTeS7aQISwghhCMSQIQQQjgi\nAUQIIYQjEkCEEEI4IgFECCGEIxJAhBBCOCIBRAghhCMSQIQQQjjSrTsSOnbVVebvli1upkJ0kePH\nj3Pw4EEOHz7M6dOn3U6OEDGVmprKgAEDyMzMpE+fPjHdtwQQ0aMdP36cd955h4yMDLKzs0lLS0Mp\n5XayhIgJrTUnT57k0KFDvPPOO2RlZcU0iEgRlujRDh48SEZGBoMHD6Z3794SPES3opSid+/eDB48\nmIyMDA4ePBjT/UsAET3a4cOHGThwoNvJECLuBg4cyOHDh2O6Twkgokc7ffo0aWlpbidDiLhLS0uL\neR2fBBDR40mxlegJ4nGeSwARQgjhiAQQIYQQjkgAEUII4YgEECGEEI4kZABRSuVEsE1xV6RFiO6s\ntrYWpRSVlZXtbldfX49Sqs2Sm5tLeXl5F6VWJJqoA4hS6hql1MR4JMbafz6wNoJtZsQrDUKI0MrK\nyti9eze7d++mrq6OoqIiKioqGDt2LH6/3+3kiS7mZCiTGuDvwCUxTgsAWutapZQvHvsWQnSOx+PB\n6/U2/5+Tk8OcOXMYM2YMhYWFrF3b7r2f6GacFGGtBXKVUqNjnZhIKKVytNa1bhxbCNGWx+MhPz+f\n2lr5WfY0TgJIMdAEbHQpiGS6cEwhRDvq6+vJzJSfZk/jpAirEKgGFgA+pVQ9sD3EdlprfUdnEtda\nJLkPpdQCK21kZWU5Os7OneZv3Cp6RFL4xvPfYOe/drqdjHZNHD6Rhz/7sCvH9vv9bN++nZKSEnw+\nHxUVFa6kQ7jHSQAJbnKhgFxraU0DMQkgSimP1toPeJVSXkwuJNMKKPUtDqp1JVAJkJeXp2Nx/GjI\nVCKiOysqKqKoqKjN+rKyMhYsWOBCioSbnASQUMEiZpRSBUCeUqpAa11jrd4E5Nr/W7kMTzzTIYRb\nd/aJrLi4mLlz5wJQUVFBZWUljY2NeDzyc+yJog4gWusd8UhI0P5rMC29gtfltvq/OZchhOg6Y8eO\nJSfHdNMqKyujsrKS6upqyX30UJ3qSKiUylZKXa+UKlVK3RbP/iFCiMTi8XgoLi6mpKTE7aQIlzgK\nIEqpgUqpZ4DdmGa9JZgcQZ1S6mmllMzQI0QPsHTpUgAJIj2U0znRXwByMEVNGwEf4AXmWEsOMC4W\nCXTLcX2c/2r8r6hft+/UDQD8V+O6WCdJxMHUM1PZf2q/28lwTePpRgAOnT7U7udw4NSB0Nv1h0Ul\ni1i+dDm3LrmVdE96XNMrIjes17C4HyPqAKKU+gEwCcjXWr8Q9NQmoMqq4H5CKfV9rfW9MUqnECKO\nGuobWL9ufZv106ZP6zAoLFq8iFVlq7hn4T2sfnp1vJIoEpCTHEg+UNsqeDTTWldaQWQGIAFEiCSw\nZvUa1qxe02Z99fPVTJs+rcPX31VyF8uXLqehvoEJORPikUSRgJwEkBygox5DPuAGB/sWQnShadOn\n8a+T/+pwuwk5E9rdbtHiRSxavCiWSRNJwEklei2Q18E2OUB9B9sIIYRIYk4CSA1mMMV7Qj2plHoC\nGEPHuRQhhBBJzElHwkql1AxghVKqCFN5vhsYi2mBlQFs1FpLbZoQQnRjjprxaq1n262tgHNbPV2i\ntV7R6ZQJIYRIaE77gTQPJ6KUGoOp8/DFe5gTIYQQicNJP5BrgINa650AWus9wJ5YJ0wIIURiS7gp\nbYUQQiSHpJvSVgghRGJIxilthRBCJICkmtK2p1k1y3Tmv2u9DMwohEg8STGlrRDdwZenZwDwq02N\nLqdEiNhIuClthRBCJIeEm9JWCCFEcoi6El0pdY1MXSuEEMLpYIqVsU6IEEJEYuumrQxPG86aqrbz\nlwRrqG9geNrwNsvMS2byyMpHIj5e8H62btra7rb2dtHsv6uOEQ/SD0QI0a0tK13Gtje3se3NbWzY\ntoH5hfNZU7WGKeOn0ORvimpf62vaztrY/FyIGR2d6IpjxIr0A4nQqlk3NDerFUJE5oGlD7DXt9fV\nNKSnpzPaO5rR3tFMyJnA/ML5bNi2Af9BP/csDDkrRUjTpk/j2Zpnwz6/pmpNRLM3un2MWHISQOx+\nIOdi+oG8qpR6PMTyWGyTKkRyemRlP17aktZi3Utb0nhkZT+XUtQ1mvxNPLryURp2NLidlDbSPelc\nMf0KXtz0YsSvmXXDLJr8TSGLmOz1s26Y1al0dcUxYikh+4EopXK01iFnNLSGkQcYq7UucbJ/IbrS\nxLyTLLjRw/CRp0n3aF7aksaCGz1U/sLvdtJ6tF07duHJ9ES8vSfTw4RJE3iq6qk2uYBn15pcQ2dz\nB11xjFhKuH4gSql8zGyGY8M8V6u19iml1iql8rXWtfFMj+i57vtmf15/La3jDSMwfORp3tjVi7Te\nMO/zGYw77xQPPtCfBx/o3H4vvPgkD/zwiOPXP7D0AX66+qes/cNaFi9cTMOOBiZMmsCy0mWMHjOa\nJXcsYeumrYz2jmbZ95e1uftdv249q8pWtXjdtOnTuG3ebTy37jkACucVAuau/80P3gRgr28vD9z7\nAC9uepEmfxPTpk9jxWMrGO2Nb6l4k7+J1+peY/nS5ez17WXFY9FNXXTdnOtYvnR5m/Xr161n2vRp\nYQNSQ30Dy+9dztZNW5kwyRSjzS+cH9NjuCHqIiyt9Y5IFycJsgKCL8zTXiDfeuyz/hci4aV7NGm9\n4cRxxbARZ0j3aLeT1KzJ30ThjYXcVXIXKx5bwd49eymcV0jhvEJm3TCLqqergEAgsK1ft57CeYVc\nMf0Kqp6uIsubxZzPzmGvby8PPvEg1c9XA7DisRXNFdi2p6qeAmDlEyupfr4a/0E/M6fMjMv7W3LH\nkuaWS+OHjGfOZ+fQsKOBZaXLwl7Ew5l1vQmgwUVMHRUtrV+3nplTZjJ6zGiqn6/mujnXseSOJSy5\nfUnMjuGWsDkQpVQ2Zt6PQ9HuVCl1PeDVWq90nrS2rEmsbDnAM7HcvxDBOnNn39pLW9KY9/kMPpF1\nmo8/Utxz3xE+fdXJmO2/s1Y8tqK5aORt39s8uvJRrptzXYsLbOG8QhrqG5iQMwGAxQsXc+fiO7mv\n9D7AlN/PvGQmT1U9xX2l9zF6jMlNeDI9bXIW9mtsK59YycwpM1m/bn3ML5J3Lr6TL87+ImAqodes\nXsObH7xJuic96n3ZlfHBRUx20dJ1s68L+ZrFCxcz/7b5rHjc5HamTZ/GhEkTmPPZOcwqmNWmSMrJ\nMdzSXg5kN/CDUE8opaYrpUrbee1CoKwzCWuPUioHqA9XTyJEIrHrPMadd4qs7NNU/sLPghs9bSrW\n3XRx7sXNj7O92QBMuyZwYbODgb/R1Ns01Dc0V5IH97Fo2NHArh27oj6+HZT27ol9i61sbzYTciYw\nIccUsUHgguzEtddf21w8B4GipVABaeumrTT5m9rkdOztwzXZjeYYbmqvDkRZSygzgCXA0pinKDL5\n4SrQrUr2BQBZWVmOdr7iyr/zxpBDHFq3qnndu7lPA7Bq3QftvjbS7SIRy32J0C6YcAHvN74f12O8\ntHUw5ZVv88TKoZw8BeMufpfySj8vbe3LuIs/jOuxO/LRsY8AOK6PN38Ohz86DMApdap53cHDBwHw\nH/bzfuP7NLxuWlY9Xfs0AwcObLHPgRkDeb/xfQ40HQCg6WhTyM94w/oN/OHXf2Df3n3s27sPgCMf\nHeH9xveZmz+XNxreaLH97/78O0Zlj8J/2N+czva+OzvNrbf7+qKvc//S+/lMwWea17V3PHs/9vv4\nwpwv8OjKR3n2189y/sTz2bppKyufXMn7je9zqOlQi/fx+uuvA9Avs1+btI7MGslbf3uL9xvf79Qx\nwjne+zhZ6c6ugZFyPCd6V1JKebTWfuvxAq11ufW4TSW6PVc7QF5eXuIUNIse65a7TJB4IqhA95JP\nH+WSTx91KUWdN2r0qMDj7FHtbBnagoIF7Nu7j1vuuoXzJ54PwLz8ec3PP7j6QQ4dall67uQ4odx6\n963UrKnhofsf4t+/8+9RH29U9ihGjR7Fhmc3NL9m5qzQ9Tf257Rv7z7On3B+i+f27d3HBRdf0Olj\nuCnhAohSqgDIU0oVaK1rrNWbML3f84EypVQJkAnMjkcalvzvuRzXx3llReCEXvUTa26O/2h/bo5I\nt4tELPclQhvw3gCGZgztkmOl9eoN0GXHi0S/s0xflOA0Deg3AIBB6YOa1/9rwL8A8AzwMDRjKEOv\nHEq6J53HSh9rriy3NfmbSPek00f1ASD97PQW+9/r28srW1+h6umq5voOu0d4/379zf7b+Yw8AzzN\n6WxvOzvNrbcbmjGUu791N8uXLudb3/0W6Z70iPYT/D6+tvBrrKlaQ98+fbn2hmub19vv2X4fV151\nJQC/ffq3XHXlVc37XL9uPYebDjPnpjkMzRjaqWOEM6zXsLDPxUrCBRAraNS0Wpdr/a0FMtxIlxCi\npZVPrKRwXiG3zbuNmwtvpsnfxJqqNYweM5oVj69oLq+3x6xaU7WG6uerGe0dTbonneX3mqaq6Z50\nHlkR/bhODfUNIYf2iKSuYNHiRawqW8U9C+9h9dOroz72rOtnsXzpctb41jS3Ugsl3ZPOisdWsOSO\nJTQ2NvLF2V9k7569LF+6nGtvuLbdPh2RHsNNTnqid3u9zhznvKN/od/+qBugCdFjzLphFhu2beCQ\n/xBzPjuHxQsXM3rM6OaKajAtoLZu2srye5dz0aSLmtevfGIl/oN+CucVsnzpckctr9asXtPc3Dh4\nea3utYhef1fJXTy37jka6qPvKW+3lAI6TPv8wvlUP1/NO753KJxXyJqqNSwrXdZh4IrmGG5RWoeu\nJlBKnQEqtNa3h3juB8ASrXVqmNduAKaHe76r5OXl6e3bQ822274DvYeTeXI/DbdczpaVppQs0ull\nYzkNrUxpG39T35tK9vjsLjmWzEgoulKoIqw33niD8847r8PXKqXqtNZ5HW3XURFWplJqYIj1Husg\nAwjfUiv59O0Lx44xyPr34h/9kYt/9EdO9enFqjwZSFF0zsmPE67EWIhO6eiMLrCWcLrXYD4+Hyxe\njP75L1BoTvZN4+/XTuCl+78It7mdOJHsfvTUKbeTIERMtRdAmjADIvYY5WtGcNPhgYy03navY6f4\n4PAg1j9ztcspE0KIxBM2gGite1xrp8mTYcd9+zmVks3oM2+zc+olNG46i6zb9/PXjdluJ08IIRKK\ntMIKcvXVcPbzv2T2GTPE1oO77mJjzc188op9LqdMCCESj9TqtXL11dAv5Ricgcty6jh5RY+ZdFEI\nIaIiOZBWNm+GujOT+Ii+nHhF89aLsRk+QQghuhsJIEE2b4Y5c2B5v++zj1GcP/z/+Mktn5MgIoQQ\nIUgACfLqq1BdDVem/YkDDGJQ04d87Ue/550d8R9TRgghko3UgQQpLjZ/dwLHVW9GHnqPsZe9yyev\n2CetsIQQohXJgYSRmnqakfo9/vl6j2vNLOJkzM0zGHPzDLeTIUTMRB1AlFLXKKUmxiMxiWRA6mHS\nOMXBF/q5nRQhhEhITnIgNVgTNnVnfVOOAXDsjz2qM74QQkTMSQBZi5ncqVt3kDiRYiZt0TtPupwS\nIYRITE4CSDFmnKyN3TmInFBm9riMgwdo3Nefn+2azc92xWUCRCFEFLZu2srwtOHNE1WF01DfwPC0\n4W2WmZfM5JGVkU9gZR8v3DJl/JSQr1u/bj0zL5nJ8LThjB8yntvm3cZe396o3muic9IKqxCoBhYA\nPqVUPRBq0g2ttb6jM4lz0ynVi1NpvRh1ch9vbLvS7eQIIRxaVrqMWdcHps59re41Hln5CGuq1rBh\n24YOZy+0zb9tPtPy284gGOr1S25fwprVa7j2hmuZXzifpqYmnq1+linjp7SYyjfZOQkg5UGPFZBr\nLa1pIGkDCEpxZEQ6We++w+/+PMLt1AiRlB5Y+gA3F97cPLOeG9LT01scf0LOBK6bfR2XfPKSqKa0\nnZAzIaIL/wNLH2DN6jVtAsWixYtYcvsSCucVsmHbBibkTIj+zSQYJwEkVLDolo5+Ip2xTXvYs22k\n20kR3YA6cZw+u/+Pj//1PmeGD3U7OXHX5G/i0ZWPMjFvoqsBJJR0TzpXTL+CFze9GNP92u95/m3z\nQwabFY+vYOsLW1m8cDEb/rwhpsd2Q9R1IFrrHZEu8UhwVzoy0sM5ah/vvj6Yo1qa84rOSXvvHVKP\nNHH28gfdTooAdu3YhSfTE9N9/nfZfwO0mBe+tWXfX0bDjgZHc7Enmk71RFdKZQNeYLvW+pC1biCQ\nqbV+u7OJc9vhkR68R3ehzyheP30BU3q96naSEkZPmK+9/zfvI+211zu9n7SXXkGdCTQH71fxP/Sr\n+B90iuLkp6d2at8nL76QIz98wPHrH1j6AD9d/VPW/mEtixcupmFHAxMmTWBZ6TJGjxnNkjuWsHXT\nVkZ7R7Ps+8va3FWvX7eeVWWrWrxu2vRp3DbvNp5b9xwAhfMKAXPX/+YHbwKw17eXB+59gBc3vUiT\nv4lp06ex4rEVcc+p2HUgy5cuZ69vLyseWxHT/e/asYt0T3q79SoTJpmiq9fqXkv6YixHPdGVUtcr\npV4FdgMbgeDJ14uA3d2hhdaRkemknTzJYPUBDaeS+4sW7jk5OYfTQwY3T++pU1I4PXQwJy/JcTVd\ntiZ/E4U3FnJXyV2seGwFe/fspXBeIYXzCpl1wyyqnq4CAoHAtn7degrnFXLF9CuoerqKLG8Wcz47\nh72+vTz4xINUP18NwIrHVrDtzW1s2BYosnmq6ikAVj6xkurnq/Ef9DNzysy4vL8ldyxpbjE1fsh4\n5nx2Dg07GlhWuoz5hfMd7Sd4CfZa3WuMHtP+pc8Okj0yB6KUmo7pTOgDvgWUBT+vtV6hlFpqrZ8X\ni0S65chIk72d5H2dhrclgPQ0nbmzb23AncX0rXwKrVIAzfEvf4HDj5R1+LqusuKxFUybbloYve17\nm0dXPsp1c65rcYEtnFdIQ31D813z4oWLuXPxndxXeh8As26YxcxLZvJU1VPcV3pf84XUk+lpk7Ow\nX2Nb+cRKZk6Zyfp162PeQunOxXfyxdlfBGBN1RrWrF7Dmx+8GXHrq1D76Ywmf1On95EonBRhlQCN\nWutzlVIeWgUQSy3doLK9OYCM/Qurdt/KKZ3qcopEskp5/wNODhnBqaEj4IoJpPxrv9tJauHi3Iub\nH2d7swGYdk2gyaodDPyNfsDcPdsVxo+ufLTFvpzUK9hBae+e2PeTyPZmN+9/Weky1qxew7Nrn40q\n99F6P+FcnHsxWzdtbXcbuy9IshdfgbMAkg9UWI/DjfNxEFM34ohSKkdrXR/muQLAD+RorctDbRML\nfVQf5p2/GHiIy1LSKKcf7+jzuDvjbjZvNkO/26P3BvuV9YnenXF3p9MQy33FWiKnLRpv/OsNhvXq\nguH6f/U7PrrkKgD6Pf5jAM6K/1E7dHbK2QCMGzyued3A1IEAjB08tvmzGdRrEAAZqRkM6zWMpnfM\nXXRdXR0eT8uAkZmZiaeXh6O9jgLgSfWE/Ixramp45pln8Pl8+Hw+AAakDGBYr2Hk5uZSX9/yErB7\n9268Xi8ZqRnN6Wzvu7PTHLzdsMHDKC4u5j/v/U8W3764edtYHA9gau5Utm7ayrsN75KTE7qIcscW\n075o4icnds25F0dOAkg9Les8Qsm3touaUsoOUGNDPJcDoLWuVUp52ws0MTFsGGdSUvn7FjMn+s5T\nFzLcmnSqurrlpuXlMHlyy3XtBRohkpnX6w35OFIzZszA5/NRUlJCXp65nOTmBgot1q5di9/vD3vM\nzli6dCmVlZWUlJRQVlYW0+MVFRVRXl5OaWkpa9euDblNaWkpOTk55OfnR5/4BOOkEr0ayFFK3Rrq\nSaXUE8AYArmUqGitazH1K6HMxeQ+sLaJ7zeQmkrKJ0bylSv3oTjDo8du5fOfh9mz4fhx+Mc/QFt5\nsMmTTWC5afs3eHjnVc2zG7YOKkJ0Bzk5OXg8HkpKSto8Z1+IMzMzQ77W5/NRW1tLWVkZCxYsICcn\np83F2uv1kpOT02KJFY/Hw9KlSykvL29Oa6yO5/V6KS4upqamhsrKtmPOzp49G7/fT1VVVafeQ6KI\nOgeitS5XSs3AjMj7LUwx1myl1GxgDpABrNVaR9a9MzoeTPGYbVAcjtHSqFGMOLWPK3v9kS2nrqBf\nCjz+uFkA+veH88+HCy6AG26Ab1Ysp6D3szxn5VKuvjruKRTCFVVVVcyePZvZs2dTVFSE3++noqIC\nr9dLRUVFc9FWRUVF89+NGzfi9XpbBB+Px9OcE4hGXV0dNTU1bdbn5+e3KVZrrbi4mNLSUgoLC8Pm\nFJwqKyvD7/dTVFTExo0bmTFjBn6/n2eeeYb6+nrWrl0b04DoJkf9QLTWM5RSxZgAojBNd8HkDoq0\n1q6FV6XUAsw4XWRlZXV+h6NGcfSVBnaevojCPv/Dr/r9Gz/7GWRmwl//apa//AV+/3v4178A+vOT\nE1/hgmFw5AicOAG9e3c+GUIkmoKCAurq6igpKWHGjBl4PB7mzJnTIhgUFxdTXl6Oz+ejoKCgeX1V\nVRWFhYXMnj2bnJwcioqKqK2tjer4lZWVIe/yN27cGFHx0NKlSykpKaG+vj7mF/SKigpmzJhBaWkp\nRUVFeDwe8vLymutVug2tdacWIB2YBKR3dl9B+9wYZn0ZkG89LgCK29tPbm6udmJH+pV6R/qVWmut\n3yn4d32Es3Vlv/+nd6RfqV94QevBg7V+4YW2r/v1r7Xuz2F9Xsr/aaW0Bq0zMrQuLNR682atT5+O\nLh1XXmmWRJTIaYvGX//61y471tHJV+qjk6/ssuMJ0Vqk5zumc3iH12onMxIObBWAmrQZuqQpaJvr\nW2/XGVZzYYBnCLTu8mKaC8fVWx+P4myOMrVXHWCKpKqrTeV4sM2b4bbb4IdnL+PnA4p4/nkYOBBy\ncuDnPzevO+ccuOceqKsL1J0IIUSyclKJ3qiUuifck0qpdGA1Ztj3qFnNdPOsv7ZNANpqcWW11PLr\neLbAslxz8ygA0s4cb1539dVtW1a9+qoJLJN77QRg5kz49a/N3/374emnIS8PVq0yf8ePh//4D3jz\nzXi/A5Eo/rFmC/9Ys8XtZAgRM04CiLKWkKycSC0Oe6FrrWu01hla65qgdblBjyu11rVa666ZVndU\n2wASSnFx2wpzO9CcfTbMnQu/+Y0JJlVVJjdy//3wqU9Bbi48+CDsM62FKS83OZpgmzeb9UIIkSgc\njYVF+A6E9gCLOdaS/OwAotsPIJHKyDBFXZs2mYDx0EOQmgqLF0NWFlx1lamMnz0bGhvNa6RJsBAi\nEUUUQJRSZ5RSp5VSp61V5fb/rRfMAIteHHYkTDgjRoBS9O4gB+LEyJHwjW/An/8Mf/sbfO97Jofy\n0EMmeOzaBW+8Eei4KE2ChRCJJNJmvJsI5DrygT0EOvS15gNexfQTSX5paTB8OGkfxj6ABPvkJ+G+\n+2DZMnjtNVPx/sMfwvvvw6c/DdPazqQphBCuiiiAaK1n2I+VUmeAJ7TWK+OWqkQzahRpH/y9Sw6l\nFEycaHIgDz1k6k9eeskUXz3/PAzt/hPZdTmtNUqFrdYTolvQcWj66aQOpJLuUjwVqVGjOqxEjyW7\nzuP8802LrSVLYMcO09v9j3/ssmT0CKmpqZw8edLtZAgRdydPniQ1NbYjijuZ0nah1voFMBXmSqlr\ngvt8KKUGWhXp3ceoUXGpAwnHbhKcYQYBpbwcKivhzBlTyf7QQ9KPJFYGDBjAoUOH3E6GEHF36NAh\nBgwYENN9yoyEkRg1ilROk6JPdcnhQjUJLiwEnw9mzYJvfhMKCqCp+8xL45rMzEwaGxv58MMPOXHi\nRFyy+UK4RWvNiRMn+PDDD2lsbAw7wKVTMiNhJCLsCxJv6emwbp2pXC8pMcVb69bBhOSfl8Y1ffr0\nISsri4MHD/L2229z+vTpjl/kkBkrzeQkhegqqampDBgwgKysLPr06RPTfcuMhJFIkAACppL9nntg\nyhRTTzJlihkZ+GtfcztlyatPnz6MGDGCESNGxPU4t99u/m7ZEtfDCNFlnBRh5WPmBIE4zUiYcKwA\n0lufcDkhAZ/+tKlYv+wy+PrXTRHXxx+7nSohRE/iJIDEdUbChDRyJADDjr0dKIdIAMOGwYYN8O1v\nw+rVJpjs3u12qoQQPUXCzUiYkM46i9MoeuvjZgCrBJKaCsuXw3PPwd69ZlytX//a7VQJIXoCJ814\ny4EXMP1BthOYkfBxpdQBzGRONTo+MxJ2vb59QSlS0WYEyccfNxURffu6nbIWvvAFqK83Pdq//GXT\nkutU1zQaEx2QwTFFd+WoGa/VM30pZkpZe0bCIvux1npuzFLoNp8PvvIVO3zAWWfBTTfBnj3upiuE\n7GzTa/3222HFCrjmGvjnP91OlZg82TR42L8fjh+HF16QwTFF9+BoSltozomUW/N/eAFf8KRS3caI\nEWZmKDQaUMeOmf+HD3c7ZSH16QOPPQaXXw4LFsCkSfCLX8hAjF3t+HGTI/zTn+Dll03Hz//7P/Nc\nfj5cdBHU1Jj5YC66yIwy0ME03kJE7KqrzN94t/hzHEBsVtDYEYO0JK79+znQeyS9T3/EwF4fw7vv\nup2iDt10kwkeN9xgLljLl5shX8DRAAAgAElEQVS+IylOB/AX7XrvvUCw+NOfzKyTJ6xGe9nZ8JnP\nwO9/b8Y4mzTJZGR/+lMI7gR/zjlw4YUmoNh/P/Ups60QiajTAaRH+OUv2ee5iv6n/Aw8+hp88Ytu\npygi559vhkUpLIR77zUXt6eeCgyRIpw5edKMmBwcMPbuNc/16WM6eP6//2daxV16qcmsbt4Ma9ea\nOV/eeccMVXPVVfCPf5hh+3ftgtdfN39ra80xwDSS+OQnWwaVCy8Er9c8J4SbHAUQpVQpprK8vUy3\n1lonZYCaODH0+iOp6ebXu2qV6XyRBCO49u9vhoa//HIzBEpOjrmQ5XXUEFs0++CDlsHi1VcDfW4+\n8QkTKO6+2/ydONEEkWD24JjnnWeC93e/23KOl6ws0wjCdvIkvPVWIKDs2mWKw2pqAmOg9e1rbhCC\nA8tFF5lglQSnpegmnAxl8gRmvnOFGc6k51AKFi2ChQvN1eTyy91OUUTsZE+ebGY6vPxy+O//NnUk\ncrFp6fRpc+EODhh/t0by79XLBOAFCwK5i3PO6Xif9uCY3/ue+f/qq83/r74aum4qLc0Eh/PPN4HG\ndvQo/PWvLXMrzz8PP/lJYJvMzLa5lQsvNMPgCBFrTnIIczCTSeVprROvKVK8ffWrpjJh1aqkCSC2\nKVNM7/WvftXEwJdegieeMHOO9FSNjfDKK4FgsW0bHDlinhs2zASJwkITMHJznbXeLi42f+0AAiZw\nRNuw4eyzzU1A69ZbH3xgAoodVF5/3RRVHj4c2CYrK3T9SoyHRhI9jNMipuoeGTzA/IpvucUEkPfe\na+6lniwGDYLf/hb+8z9NUcqOHWZAxvHj3U5Z/J05Y1pC2cHiT38yUwaDaVxw8cVw882B3MWYMcmR\nQxsypG1A0trUtQTnVnbtgo0bW9avjBvXsgjMrl+RxhYiEk4CSC0Q2zGBk82dd8LDD0NFRcvbyiSR\nkmKmz730UrjxRlMf8uSTLYtLuoNDh8x883bAeOUV8FsTMWdmmvd/000mYEyebOqLugulYPRos1x7\nbWD9yZPwt7+1zK3U1Zl6MVu/fqHrV4YNS46AKrqOkwDyLWC7UupWrfWTsU5QUhg7Fj7/eRNAvv1t\n6N07Lod5eOdV1qMtcdl/fr7JgcyZA3PnmtkOV6yI29uJK61NXUVw7mLXLrNeKdPPYvbsQO5i3Lie\neTFMSzOfxQUXmO/cduRI2/qV3/0OfvzjwDaDBoWuXxk4sO1xRM8QdQDRWvuUUpVApfXXh6kTCbGp\nvqSzCXRFJL1vFi2Cz33ONI35ylfinqR4GTUK/vd/TbXOQw+ZOoDqalNmnsiOHoXt21sGjA8/NM8N\nHAhTp5ohXS67zNT9SCVy+/r3h0suMUuwDz5oGVRef91U2tv1RGDOleAisIsuMkWiUr/S/TlphfUD\nYAnYY3swNsym3Xtqt5kzTQP9VauSOoCAuSv94Q/NxfaWW0xLo5/9zHR+SwRam34WdrB4+WXTD8Oe\n+2n8eFNMY+cuzjtP+kjEypAhZkica64JrDtzJlC/Ehxc/vCHwPhrvXq1rF+x/44ZI/Ur3YmTIqwF\n1t8CrfUvY5kYAKVUASZHk2MNlxLuea/WujLWx49YSorJhdx9t7kV7gYdKwoKzOyGBQUmc3XfffCd\n73T9xfjYMdPvIThg2KPon322uUsuKTEBY+pUU7Qiuk5Kiuldn51tpli2nTjRtn7FbsJs69fPFJ+1\nLgqT+pXk5CSAeIC1cQoeOQBa61qllFcplaO1rm/1vE9rXa+Uym/9fJf72tdMHcgjj7RsjJ/Exo0z\nlc23325Grn/lFTPkxpAh8Tvmu++2DBb19YGWQl4vTJ8eyF1cdJG5uxWJp3fvQL3IvKDJrA8fblu/\nsn49/OhHgW0GDw5dvzJgQNe/DxE5Jz/FeI57NRfYaD32EXpiqjJgBiYHUhvHtHRs4EDT7vPJJ03t\nczyvsl2oXz8TD6+4wmSycnLMXeSll3Z+3ydOwM6dgXqLl182w3mAGfMpLw++8Y1AwBg2rPPHFO4a\nMMDUQ02Z0nL9+++3rV/50Y9M/ZZt9Oi2rcHGj0/Ohh7dkZMAchtQq5S6WGv9WozT48FMh2trUThh\n5Tx8SqlGTG949y1aZIa/Xb0ali51OzUxoxTcdpsJHgUFMG0arFxpxniKpqhh//6WwWL7dlNEBaYX\n96WXmjneL73UDAMiF4aeY+hQk7ucPj2w7swZU9/Vuv/K88+3rF8ZP75t/Up2ttSvdDWnPdH3APVK\nqTqgLsx2Wmt9h+OUhaCU8mDqP0qBKqVUvdba12qbBVj1NFld0ZTovPNMe9jHH4clS+J/vC6Wk2P6\nCXztayZn8OST8P3vt9xm82ZT1v3Nb5ofe3DA8FnfTlqa2dfChYHchTXVvBDNUlJMRfuYMXDddYH1\nJ06Yoe+DcyvbtsEzzwS2Ofvs8PUrIj6cBJCSoMd5hJ8fXQPRBhA/gU6KHuBAq+cXAKVaa79SygcU\nAC0q2q2K9UqAvLy8rmkJtmgRfOlL8OyzXXK4rpaRYabJXbHCZLK+9CXTFWbwYCgtNUPFjxtn6kzs\n4odhw0yguP12Eyxyc2VYcuFc796BIqwbbwysP3Sobf3Kb35jbnRsQ4a07W1/wQVSvxILTgJIbsxT\nEfAMgYDkxfR6Rynl0Vq36Guita6xchvuu/Zak39etcrtlMSNUmZMpylTTP+Kv/3NLC+/bO4aU1JM\nLsXOXWRnS6saEX92n5+pU1uu37+/bf3K6tXw0UeBbbKz29avjBsnxajRcNKRMG6V6FYdR55SKh/w\nB7Ww2gTkaq3LlVLFVu4j09VmvMFSU+GOO6C4mLP653IstRuNidHKlVeaO75x40zrmvnzTeldTx6Q\nUSSeYcPMkp8fWHfmDLz9dtv+K7/7XaBPUa9eZpDJ1vUro0dL/UooCdcgMlRQ0FrnBj1u0zekK4Sb\nI6TZLbfAd77DkOP/oM+Z46bjQoJOe9tZb7xhKsKzsswse3/+s0yZKxJfSoppFu71tpwT7vjxlvUr\ndj3e008HtunfP3T9ytChXf8+EknCBZCkNWgQ3HQTGU8+abro33+/aZ3VzXQ0OZIQyaZPH9OBdsKE\nlusPHYK//KVlbuVXvzJFYbahQ9vmVi64oHsNzNkepzMSZgMVmPqKcLMSJu2MhI707QvHjtGcy338\ncbOcdVZg+rpuINrJkYRIVgMHmvq84P5PWoeuX6mqalm/MmZM29zK+PGmNWJ34mQsrEnAdsxYWH5M\nk14vgdkJvdbfeHY4TDw+HyxejP75L1Boc6bMmWM6T3QjsZocSYhkpJQpmR4+HGbMCKw/cwb27Glb\nv/Lb3wbqV9LSQtevZGUlb/2KkxxCGdAETLcr1JVSZ4AFWusXlFJeTID5fjv76H5GjLDGtdZoQJ08\naYYy7ab1IEKIgJQU07R97FjTzN12/LiZxCw4t/LHP8IvfhHYpn//wNAtwU2Nk2FgCycBJB8oa9Ua\ny49VlGUN914NFAExHy8roe3fz4HeIzmQNozxA/4JtbVmMKnWbQyFED1Cnz5mpsuLL265vqmpbf3K\nL3/Zsn5l2LDQ9SvttXgsL2875bHd0dcuPYglJwGkOVgE8QGTCQQMP+E7GHZfv/wl+zxXmce7NpjA\ncd11psvsmDGuJk0IkTjS002fqcsuC6zT2jTebF2/UlHRshrV621bvzJunCkimzzZlJyPHGkaudiN\nXoJHRI4lJwFkO22DQzVmbCp7MKgCwleu9wyDB5sG5lOnmtkLX37ZfKNCCBGCUqYkfMQIM92Q7fTp\n0PUrzz3Xtn7lootMEdqPf2z2E+8Wkk4CSCVQrZSaqLXeaa1bC/xAKfWW9b+XwKi6Pde4cWYMkPx8\nMyLh738v3VyFEFFJTYVzzzXLl78cWH/sWNv6lRdfDIxuvW+fmdMnng1cnPREr1FK5WJaX9nr9iil\n5gBVQDpQQ6KMluu2adPMGNXz55uRBJ98Usb46KHiPce96FnOOst0cG7dyXn9ehNoRowwPQni2UrS\nUeMxrfUOrXVTq3U1WusMrXWK1npO6+d7tK9+1fS4+/GPzeiDQggRB5s3m0ExLrjAtAirrjbFWJs3\nx+d4UQcQpdQ1SqmOBvbofrZsMYtT3/2uCSTf/nbLMRKEECJG7I6+dnVrcEffeHCSA6nBGi5dREEp\n00bviivMsLUvv+x2ioQQ3Uxxcdviqquvjk8TXnAWQNYCuUqp0bFOTLfXp48ZTCcry4zmtnu32ykS\nQgjHnASQYkxP9I0SRBwYNMiMb3DmDHzhC3DwYMevEUKIBOSkGW8hpt/HAsCnlKrH9A1pLeZT2nYb\nn/xkoHnv9dfDhg3SvFcIkXScBJDg+TgUZobCULMUOpnStue44grTKuumm6CwEH7yE2neK4RIKok2\npW3P8pWvmHqQ73zH9BK67z63UySEEBFLqClte6Rly+DvfzdBZOxYE1SEECIJ9JwJnxKVUmY2mr17\n4etfNy20Pv1pt1MlhBAdctQTXSmVrZT6g1LqgFLqdJjlVKwT22317m3Gcs7ONiOhvfVWhy8RQgi3\nOemJPgnYDczAVKLvCfprP1bAznD7ECFkZprRe5UyzXsPHHA7RUII0S4nORB7RsJcrXWm1vpca/0C\n6/G5mPlAetaMhLEwdqxp3vvOO/DlL5N2+hjnHtlpJgkQQogE4ySA5AMV7c1IiOknUtT55PVAl19u\nmvS++CJjj77G2aeb4P773U6VEEK04SSAtDcjYfA2PW9Gwlj5+tcBOEsfQ4EZk1kp6NvX1WQJIZLD\nwzuvCpo+IH6cBJBwMxIWBP3veEZCpVSBUipfKRVy+C+lVI61TUGo57sFnw9uvDHwf0qKqVzfsyf8\na4QQoos5CSCVmMEUg4d0XwuMVUq9Zc1K6AVqo92xUioHQGtdC/jt/1tZqrWuAbxhnk9+I0aYSZPB\n5DzOnDEV7DKCrxAigUQdQKyLd5sZCYE5wGBgLGbI9zkO0jMXU/wFplgsP/hJK9fxqnXMcq11vYNj\nJIf9+2HkSMjJMcOd9OsHN9wAt98OH3/sduqEEMJZR8JQvdGtwFLTyfR4gODhaQe1en4yNOdU8rXW\n5SSY1tNLOvbLX8JVV5nHP/0pnDhhJqNauRJeeslMSnXBBTE6WPRketboxezcECJBOOpI6LIDds4j\nVD2IUmqBUmq7Umr7Bx980PWpi5fevWHFCvj9703uZPJkqKwErd1OmRCih+owgCilrldKvWr1Ln9L\nKRXP/h1+INN67AFa96Y7gCnasred3Op5tNaVWus8rXXekCFD4pZQ13z2s9DQYJr7FhXB3Lng93f8\nOiGEiLF2A4hS6nGsGQgxdR5jgW8ppf4Wp/Q8g6mAh6CKeKWU3aKrJuh5D1Z9SI8zfDj84Q/wgx+Y\nGQ4nToQ//cntVAkhepiwAcQasqQIcxHP0Fqfq7VOAVYA5yqlHot1YoKKpvIBf1Al+SbreR+mdVYB\nMMiqd+mZUlKgpARefNG01LriCigtNS22hBCiC7SXA1kKNAKztdZN9kqtdQnmgh6XnuZWEVSt1roy\naF1uq+drrHSIqVNhxw7TQuvee2HmTPjnP91OlRCiB2gvgOQA1VrrQyGeqwBo1RdEuMXjMa2yVq82\nfUUuvthUtgshRBy1F0C8mFF3Q6nDjLjrDfO86GpKwa23Ql2d6Yj4+c/DPfeY5r9CCBEHHbXCkuY9\nyea882DbNrjzTvjhD+Gyy8yMh0KIHmPixK7pd5SM/UBER846Cx55xHRG9Plg0iTTGVEIIWKoowCS\nrpQa2HohMFBihjU7YcglrikXHfvyl2HnTnMrMn8+/Nu/wZEjbqdKCNFNdDSUSbm1hKIxAyuGoyPY\nv4i3rCzYvBkeeACWLzf9RZ5+2oyxJYQQndBeDqSpk0uo1lvCDb16wfe+By+8AB99BJdeCg8/LMOg\ndLXjx02OUGaYFN1E2ACitc6wpqx1vHTlGxERuPJKcwH7zGfg3/8dZs2C7jReWKLbuxeaZIZJ0X1I\nEVNPM3gw/OY3ppJ98WLTZ+RnP4Orr3Y7Zd3Lxx+bCcB8PlMXdepU4LnHHzdLSgpcdx2kpppcYmpq\nYInmf7de296+UqR9jquOH4c33jC53eHD43YYCSA9kVJw111m+JN582D6dDNU/He/ay4ComNnzpgf\np88Xemk9GkBqKpw+bR6npJjOnyNHwu7dZr29nDoV+nGo/xNdIga2RA/WKSnm99lZwbndx2I+6lQz\nuVr0ZBMnmo6Hd91lKthfeAF+/nMYPTqil3Z7R48GchGtlz174NixwLZKwahR4PWaEZO93pbLd74D\nFRWBO/O5czv3w9baBDGnwSea/916bfD/J07ELh2JXveXkuI8GL32Wsv3Z+d2zzorLhPRSQCJtS1b\n3E5BdM4+G370I5gxwwwPP3EiPPkkXH+92ymLvzNn4L33wuci9u9vuX3//jB2LHzqU6anf3CAGD0a\n+vQJf6z33zc5jhEjYMqUzo9XplTg4iGi0zrwJmNADfdcZib89a+Bhhr9+pki1JUr4/JRSgARxo03\nwiWXmL833AALF5qe7H37up2yzjl8uP1cRPBQLykpcM45JiBce23bXMSgQc6LF4JnmHz00U6/LdEJ\nKSlmSUtzOyXxcfvt8MQT5j0eOwYDB8atHkQCiAgYO9ZMl7tsmZn9MAGmzu3Q6dPw7rvhcxGtW5kN\nHGje54UXmgrs4ACRlWVmfhQime3fH9vcbjskgIiWeveG8nJTsX7zzWbq3IcfhsLC2FTuOdHUFD4X\n8fbbcPJkYNvUVFOc5PWarLvXC2PGBIJERoZ770OIrtCFuV0JICK0z3zGVMjdfLOpG6mtNXOwezwd\nvzZap07BP/4RPkgcaDWzcWamCQaTJpnituBcxDnnSEsyIbqI/NJEeMOHw/PPmwq4b38b/vxn+MUv\nTE/2aNuZNzaGL2Z6552W/SR69YLsbBMQZs9uGSDGjIlPEBNCRK3TAcQaNNEL+LTWb7d6bqK1XoY1\nSVYpKVBcbHqx33ij6Tty//1t25mfPGkCQbgg4W81M8DgwSYgXHKJ6YsSHCQ+8QnJRQiRBDr1K1VK\nVQMF1r9aKbURMwXuYXsToFwpdZvWWq4IyWzKFDN1bmamyY3Y7HbmrfXuHchFTJ3aNhcxcGCXJV0I\nER+OL+pKqR9YD3MBHzAWM096vVIqR2t9WGu9QylVCxR2PqnCdenppq7i+uvNpFVgcihZWfClL8GE\nCYEgMXKk9FEQopvrTK7Aq7WeE/R/PVCklMoBapRSRVaRVmNnEigSzMiRpvJ627ZAr+rPfQ4eesjd\ndAkhulxnAogv1EqtdT3wGaXUE0G5FNGddGE7cyFE4upMADkAYM1Q6NVa7wx+Umu9UClVSGD2QtFd\nSK9qIQSdmBNda73CymG8AGwKs00VsAdTmR4RpVSBUipfKVXcwXbtPi+EECK+OjVov9b6W8B0TDPe\ncNvUABmR7M+qP0FrXQv47f9DbJcPzIg6wUIIIWImbBGWVTQ1F0jH1HfUhurPobVu6uggkWxjmQts\ntB77gHxM5bwQQogE014OZKlVBFWFmeO8SClVagWWdimlrnGYHg9wMOj/QSH2nWPlUIQQQriovUp0\npZQaYOUeNlkLSqlCpVS61rq9AebHKqXQWr8Qy8RaZK51IYRIAO3lQEqBzUqpe4JzHXauxGqmmx3q\nhdY2Mx2kx08gQHiwWnrZIsl9KKUWKKW2K6W2f9B6KO9ks2VL8k1QJYToMcIGEK11k9Y6D5gKNCql\nHldKXR303EJgYTvFVc8opaKd1u4ZAhXyXqAWQCllNwX2Wq20FgCZoSrZtdaVWus8rXXekCFDojy8\nEEKISHXYCktrPRuYjBmqZJNS6rRS6mml1K3A00COUuq2EC9tJIrmu9ax6qG5lZXf/h+r+ExrXWO1\n6gLpXyKEEK6KqCOhdSGfqZTyAiXAbGAO0Dx7u1IqF9iNqfj2YDoXfibaBGmtK0Osyw2xTZvthBBC\ndJ2oeqJrrX2YAROLlFKTgDzMYIpeTC7FboZbrbVeF+O0CiGEiEQX1Z06HspEa70D2IFp5guAHVQk\neAghRPcX0zk6rOHbUUoNlEmkhBCie4v5JE9WzkQIIUQ316mxsIQQQvRcEkCEEEI4IgFECCGEIxJA\nhBBCOCIBRAghhCMSQIQQQjgiAUQIIYQjMe8HIoQIQ4bmF92M5ECEEEI4IjkQ4YzcTQvR40kORAgh\nhCMSQIQQQjgiAUQIIYQjEkCEEEI4IgFECCGEIxJAhBBCOCIBRAghhCMSQIQQQjgiAUQIIYQjSmvt\ndhriRin1AbA3gk0HAx/GOTnxluzvQdLvvmR/D5L+2BmttR7S0UbdOoBESim1XWud53Y6OiPZ34Ok\n333J/h4k/V1PirCEEEI4IgFECCGEIxJAjEq3ExADyf4eJP3uS/b3IOnvYlIHIoQQwhHJgSQJpVRO\nq/8LlFL5SqniaNeJnsvJ+SLnkAinxweQZPhxKKXygbVB/+cAaK1rAb9SKifSdV2felBKLbCWsqB1\nSXPxso6fn6zpD0pLPjDDepxs51CZ9XdB0Lqk+Q6sz7JAKVXQXroSNf3h9OgAkig/jo5Y6fMFrZoL\n+K3HPiA/inVdyrpo1WqtKwGv9UNImouXlf7ZVhpyoklrIqS/HUlzDlkWKKV2W2lIugAILNVa12B+\nA93lHOrZAYTE+XFEywMcDPp/UBTrupqXwOfqs/5PmouX1rpWa11k/evVWteHSVdCpt+mlMqxLkK2\nZDqHAAq11mOD3kPSfAdWruNVAK11ebKeQ6H09ACSKD+ObktrXWnlPgBygO0k38XLrjuwA0nSpR/I\ndPHYsWDnXu1inGT6DiYDg6wcRTKmP6yeHkCSlZ/ABcEDHIhinSusrHe9dfeVdLTW5UCRUsrjdlqi\nFSL3AUl2Dll37rWYC3FC3YVH6IB97gfXgyS7Xm4nwGUJ8eNw4BnAHvLAC9gXh0jXuSFfa11iPQ73\nuUe6rssElUHXY4oQFpBE6bd4lVJeKy2Z1ntKmnPIqjg/aNUhHLDSkUzfwQECdZh+TI4kmdIfVk8P\nIOF+RAnFumPJU0oVaK1rtNb1Sqk8607MH3RnE9E6F9K/wLqDtyulk+bihSlztj83D6YsuzZMuhIx\n/VgXXvtC7LHWJdM5tJ3ABXgsUGGtS5bvoAawcx32OeQLk65ETH9YPb4jofWj8mEqSJOuJ2iiC2qC\nfBBzJzVba10b6nOPdF0Xp98DzLH+zbUr1JMl/d2FnQvBfI7lQeuS4jsISv9kOyeeTOkPp8cHECGE\nEM5IJboQQghHJIAIIYRwRAKIEEIIRySACCGEcEQCiBAiYSilPIk4aGAiUGZAUhkLSwghwqhzOwEJ\nzAdssjqFJgQJIBGwxuDR1rIgxPPecM/FOV1lSqmEb4etlKpQSjW29xlZQ1brSJdOpqdYKbWxq17X\nWdYYSqE+hzqnd+tuvZf2KDNku9/u5+FyWrrsfLSO1+Fv2RrKpRrTkTIh9PSe6E6UkIRTT7pFKbUW\nM4hiobXKF2bTWqy5KoIUYXrwFrXzOicm42xUU6evi5USTK9mMD2a84EypdRcrXVulPty+720YHXY\nLAZmu50WS1eej9EoARqVUvkhxjfrchJAolOJmZegwB4eQnSoANP7vN3PS2vtp9UwDVZ5bwFmPpGY\n/WC11o4uUk5fF0P+Vp9DvVKqFqhTShVHc+femfdi5RQqYvmdYI0xlii/q648H6NNl/WdF7VOnxuk\nCCs6azF3HkvdTkgyCCqr9be7oXAsaJDH1nfLcRGUU4h1Ze5cTPGM6FgFgbG1XCUBJHplWDPTuZ0Q\nISzBI7smHSso5SAV6JFKmGHhJYBEyRrMzI8JJGGFqhSzmuHp4DklrO0arYrSuqDK0Xyrcn6jtW53\nuBPGeu1Gaz+7VYj5EqxKwRb7b50G63GFtY8O570IOq69z+D5qsuA3da/9jYxO+HDpdn6zNYGVdpv\nbN1qpfV30+o7CH4/ObF4nbXtAiuN2kqvnebGTn4OXszFt01xS7jvxul7seqz7PSutbZpDHq+IOg9\nhvzsw7C32R7i/ZVZ+2p9jrc5l+JxjkcqwvMu4s/H2l9jqHQGFZ+53hpLAogzpUB+hD+OSHgwxWOl\nmLJNr/W/vdjl1WvDvL4Kk62159tocWJaP7a1mIvMbEyRR6gTvA4zdHSFVQYclrXPOgLFJ88AFUop\nu4VIKYFilRJgbDzKt0Ok2Z41sNA6fiaR3dna30EFLb+DTr/O+qwqMDcdszGV1/nW4+kRHKMNK1jm\nY30HQXOtRPLdOH0v9meK9fxYINc6pr1tjbXOPs8iuUjb52F79QpVBH4jmZgAFtdzPErtnnfRfD5W\nwLBbyOWGSaePRJidUGstSwcL5seuMZMigfnSNeYkBPMD0MCCoNeUmY+3xX4WWNt5Wm9n77vVuuKg\ndQXWupwOjuENTpu1rhEoa7Vdnb0u6Hgbo/hMGoOPEeZzstNS4PBzL7Ze7w3xXERpxtydt0hD688t\naF9ttgn1XTl4XR2wtvV3GcXnYL+HUMva4GNF8d04fS8hv9Og89MT6ftq/bsI81yoc9z+POJ6jkdz\nPnZ03nX0+QS/Tyvdje0dp/U55dYiORAHtLkjsFtkxSobHJx9t4t+gosl7Luzdsu6tcneNk94ZBVB\neIBi1bLdeg5tK0KLiIB15+uhVXt0bZoV+unappjtplkHJkCKJLcY/HnvDrtV9K9rPa810HynGY1y\nzF3/WEyOTmmtZ+ugO9QYfDed/Qw2KdPHJJo6wrFRbGt/p/XE8RzvrBDnXUSfjzJ9c3KAUt1xSy/X\np1eWAOKcXQcSk86DOnQ21WkW20fgxLX/5hJ08bGWFheTCE5YW3tFDsHHjrtQabbKmtda5eAR1zGE\n+Q5i8bpaYI5Vju/BXMTqHRzvgNbaZy9htunUd9PJz8Au3irDNC2OtKOik2latxPfczxq7Z13UXw+\n+ZjffZcEus6SAOKQdTBznkMAAAMTSURBVCLWYJr0un4n0IqXwAWk+QcTfPGxls4EKPs47R27y1k/\nyjJMGXIhDusYYmw3JgdiF01kEr90ufbdaK1rtenQmIGp98pXkfWU90HUObI84nuORyWS8y7Cz6cE\nEwi9yjRECceDi78zmwSQzinFfJFzI9w+2t7CUbN+hPlYWWYrKx2y1Vgnit/s4rYWd0lWRaZdEdvl\nrIrKfKBEa12pA30k3DYXKNJaKyBDax2uYjQW4v3dtCmKa01rbQ9HUo/p8d4R+7MIWzyrWrZctIum\n4nmORyza8669z0drXW7dnJZjiuTCFQVmkgD9q6QneidoreuVUvWYyrXWdoMZcwhzoucTo+Ku1qzm\nlSWYO8wyzIlVGrRJIabVit3Cxi5G8eEgq6xNb9giTMueTEwrH/vYNdqlIRa01j6llB8zvAeYz6Gk\n/Vd1CR8mTc8AWGmrj8fnFO/vxto/QJH9V2s9Q5lmwiWY88suKsshsnGbgnNN4S68m5RS9jleQZzP\n8WhEct5F+/lorUusoF9FqxtPKyh6iK6OKi4kB9J54S5Q1Zg7jDLMXd8g4nciP4PJOm/E3CG2uMPV\npvlsLuak24g5KX3tpL1D2vSHmUGgqWcR5g7M7eE+CrGaeRL47N12EHOxKAtaNlpt/GNeX9QF3005\n1jhcWJ3aMOd7jXUs+5jlVlo6Sq8Pc9Ftr+K9xDpeBeaGLO7neJQ6Ou+cfD5FmE7LrW8886y/rg9l\noqwmYUKIOLBaRW0kaDww6w4yz1pfkwBB13VWHxWv1npGq/VlmObsyp2UJR6rVKNIax1V67V4kByI\nEPHlheY7ZKzHfqsoqZbEa4DhlrXEtnNud7aUwKjMrpIAIkR8VQN+q2nnAqspb4F1x20XA/V4VkCt\nJ0mar7olqJ9PaUfbdgUJIELEkVVOPwbTOqoE05S3ClNenutWg4MEVYhpeSS5kPAqMMVXrrfAAqkD\nEUIkELu1UiKU7ycaK9eamUh1ZhJAhBBCOCJFWEIIIRyRACKEEMIRCSBCCCEckQAihBDCEQkgQggh\nHJEAIoQQwpH/D07QM9YuFI9GAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_synthetic_two(T, d, r, train_n_list, test_n, metaLRmom, metaLRfo, betaLR)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZAAAAEUCAYAAAAFnmACAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nKP8fVLQkTVMqQegAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_angles_two(T_list, d, r, train_n, test_n, sinthetamom, sinthetafo)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> icml/Code/MTL.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import autograd.numpy as np\n",
    "from autograd import grad\n",
    "import numpy.linalg as la\n",
    "import scipy.optimize\n",
    "import random\n",
    "import math\n",
    "\n",
    "import ray\n",
    "import time\n",
    "import datetime\n",
    "import mkl\n",
    "import os\n",
    "\n",
    "import pickle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "ray.init(num_cpus=48, redis_password=\"123456\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def sin_angle(B1, B2):\n",
    "    \n",
    "    d, r = B1.shape\n",
    "    svs = la.svd(B1.T @ B2)[1]\n",
    "    cos_theta = min(svs)\n",
    "    sin_theta = math.pow(1-cos_theta**2, 0.5)\n",
    "    \n",
    "    return sin_theta"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def eigs(M):\n",
    "    \n",
    "    eigenValues, eigenVectors = la.eig(M)\n",
    "\n",
    "    idx = eigenValues.argsort()[::-1]   \n",
    "    eigenValues = eigenValues[idx]\n",
    "    eigenVectors = eigenVectors[:,idx]\n",
    "    \n",
    "    return eigenValues, eigenVectors"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def get_col_space(B, r):\n",
    "    \n",
    "    u, _, _ = la.svd(B)\n",
    "    \n",
    "    return u[:, 0:r]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def gen_train_model(d, r, T, train_n):\n",
    "    \n",
    "    u, s, v = la.svd(np.random.normal(size=(d, r)))\n",
    "    B = u[:, :r]\n",
    "    \n",
    "    train_alphas = [np.random.normal(size=r, scale=1/math.sqrt(r)) for i in range(T)]\n",
    "    train_data=[]\n",
    "    for i in range(T):\n",
    "        X=np.random.normal(size=(train_n, d))\n",
    "        y = X @ B @ train_alphas[i] + np.random.normal(size=train_n)\n",
    "        train_data.append((X, y))\n",
    "        \n",
    "    return train_data, B, train_alphas"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def gen_test_model(d, r, B, test_n):\n",
    "    \n",
    "    alpha = np.random.normal(size=r, scale=1/math.sqrt(r))\n",
    "\n",
    "    X=np.random.normal(size=(test_n, d))\n",
    "    y = X @ B @ alpha + np.random.normal(size=test_n)\n",
    "        \n",
    "    return (X, y), alpha"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def MoM(train_data):\n",
    "    \n",
    "    T = len(train_data)\n",
    "    d = train_data[0][0].shape[1]\n",
    "    \n",
    "    total_n=0\n",
    "    M = np.zeros(shape=(d, d))\n",
    "    for i in range(T):\n",
    "        data = train_data[i]\n",
    "        X, y = data\n",
    "        num = y.shape[0]\n",
    "        total_n += num\n",
    "        scaled_X = (X.T * y).T\n",
    "        M += (scaled_X).T @ scaled_X\n",
    "    M = 1/float(total_n) * M\n",
    "    \n",
    "    return M"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def rPCA(M, r):\n",
    "    \n",
    "    eigVals, eigVecs = eigs(M)\n",
    "    \n",
    "    return eigVecs[:, :r], eigVecs[:, r:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def change_shape(w, d, r, T):\n",
    "    \n",
    "    b=w[:d*r]\n",
    "    v=w[d*r:]\n",
    "    \n",
    "    B = np.reshape(b, (d,r))\n",
    "    V = np.reshape(v, (T,r))\n",
    "    \n",
    "    return B, V"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def MS_Loss(weights, train_data, d, r, m):\n",
    "    \n",
    "\n",
    "    T = len(train_data)\n",
    "    \n",
    "    b=weights[:d*r]\n",
    "    v=weights[d*r:]\n",
    "    \n",
    "    B = np.reshape(b, (d,r))\n",
    "    V = np.reshape(v, (T,r))\n",
    "    \n",
    "    loss=0\n",
    "    for t in range(T):\n",
    "        X, y = train_data[t]\n",
    "        loss += 1/(2*m)*np.linalg.norm(y-X @ B @ V[t, :])**2\n",
    "       \n",
    "    loss += 1/8*np.linalg.norm(B.T @ B - V.T @ V, \"fro\")**2\n",
    "    \n",
    "    return loss"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def LR_Loss(weights, test_data):\n",
    "    \n",
    "    X = test_data[0]\n",
    "    y = test_data[1]\n",
    "    \n",
    "    n = y.shape[0]\n",
    "    loss = 1/(2*n)*np.linalg.norm(y-X @ weights)**2\n",
    "    \n",
    "    return loss"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def MetaLR_w_MOM(train_data, r, test_data):\n",
    "    \n",
    "    T = len(train_data)\n",
    "    d = train_data[0][0].shape[1]\n",
    "    \n",
    "    M_est = MoM(train_data)\n",
    "    B1, B2 = rPCA(M_est, r)\n",
    "    \n",
    "    X,y = test_data\n",
    "    X_low = X @ B1\n",
    "    alpha_LR = LR((X_low, y))\n",
    "    beta_LR = B1 @ alpha_LR\n",
    "    \n",
    "    return B1, beta_LR"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def MetaLR_w_FO(train_data, r, test_data):\n",
    "    \n",
    "    T = len(train_data)\n",
    "    n, d = train_data[0][0].shape\n",
    "    m = T*n\n",
    "    \n",
    "    ms_gradients = grad(MS_Loss)\n",
    "    \n",
    "    B_init = np.random.normal(size=(d,r)).flatten()\n",
    "    V_init = np.random.normal(size=(T,r)).flatten()\n",
    "    w = np.concatenate((B_init, V_init))\n",
    "    \n",
    "    res_ms = scipy.optimize.minimize(MS_Loss, w, jac=ms_gradients, method='L-BFGS-B', args=(train_data, d, r, m), options = {'maxiter' : 1000})   \n",
    "    B_gd, V_gd = change_shape(res_ms.x, d, r, T)\n",
    "    B1 = get_col_space(B_gd, r)\n",
    "    \n",
    "    X, y = test_data\n",
    "    X_low = X @ B1\n",
    "    test_data_new = [X_low, y]\n",
    "    \n",
    "    test_gradients = grad(LR_Loss)\n",
    "    \n",
    "    w = np.random.normal(size=r).flatten()\n",
    "    res_test = scipy.optimize.minimize(LR_Loss, w, jac=test_gradients, method='L-BFGS-B', args=(test_data_new), options = {'maxiter' : 1000})  \n",
    "    alpha_LR = res_test.x\n",
    "    \n",
    "    beta_LR = B1 @ alpha_LR\n",
    "    \n",
    "    return B1, beta_LR"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def LR(test_data):\n",
    "    \n",
    "    X, y = test_data\n",
    "    beta_LR = la.pinv((X.T @ X)) @ X.T @ y\n",
    "    \n",
    "    return beta_LR"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "@ray.remote\n",
    "def run_expt(d, r, T, train_n, test_n, seed):\n",
    "    \n",
    "    mkl.set_num_threads(4)\n",
    "    np.random.seed(seed)\n",
    "    train_data, B, train_alphas = gen_train_model(d=d, r=r, T=T, train_n=train_n)\n",
    "    test_data, alpha_test = gen_test_model(d, r, B, test_n)\n",
    "    \n",
    "    B_meta_mom, beta_meta_LR_mom = MetaLR_w_MOM(train_data, r, test_data)\n",
    "    sin_theta_mom = sin_angle(B_meta_mom, B)\n",
    "    \n",
    "    B_meta_fo, beta_meta_LR_fo = MetaLR_w_FO(train_data, r, test_data)\n",
    "    sin_theta_fo = sin_angle(B_meta_fo, B)\n",
    "    \n",
    "    beta_LR = LR(test_data)\n",
    "    beta_true = B @ alpha_test\n",
    "\n",
    "    return np.linalg.norm(beta_meta_LR_mom-beta_true), np.linalg.norm(beta_meta_LR_fo-beta_true), np.linalg.norm(beta_LR-beta_true), sin_theta_mom, sin_theta_fo "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def run_parallel_expt(d, r, T, train_n, test_n, reps):\n",
    "    \n",
    "    meta_LR_errs=[]\n",
    "    meta_RR_errs=[]\n",
    "    LR_errs=[]\n",
    "    ridge_errs=[]\n",
    "    seeds = [i for i in range(reps)]\n",
    "\n",
    "    data = ray.get([run_expt.remote(d, r, T, train_n, test_n, seeds[num]) for num in range(reps)])\n",
    "    meta_LR_mom_errs, meta_LR_fo_errs, beta_LR_errs, sin_theta_mom, sin_theta_fo = zip(*data)\n",
    "    \n",
    "    return meta_LR_mom_errs, meta_LR_fo_errs, beta_LR_errs, sin_theta_mom, sin_theta_fo"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "#First Experiment with Large Test Set"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "d=100\n",
    "r=5\n",
    "train_n=5\n",
    "test_n=2500\n",
    "reps=30"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "T_list = [100, 200, 400, 800, 1600, 3200, 6400]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def collect_data_T(d, r, T_list, train_n, test_n, reps):\n",
    "    \n",
    "    metaLRmommus=[]\n",
    "    metaLRmomstd=[]\n",
    "    \n",
    "    metaLRfomus=[]\n",
    "    metaLRfostd=[]\n",
    "    \n",
    "    betaLRmus=[]\n",
    "    betaLRstds=[]\n",
    "\n",
    "    sinthetamommus=[]\n",
    "    sinthetamomstd=[]\n",
    "    \n",
    "    sinthetafomus=[]\n",
    "    sinthetafostd=[]\n",
    "    \n",
    "    for t in T_list:\n",
    "        print(t)\n",
    "        meta_LR_mom_errs, meta_LR_fo_errs, beta_LR_errs, sin_theta_mom, sin_theta_fo = run_parallel_expt(d, r, t, train_n, test_n, reps)\n",
    "\n",
    "        metaLRmommus.append(np.mean(meta_LR_mom_errs))\n",
    "        metaLRmomstd.append(np.std(meta_LR_mom_errs)) \n",
    "\n",
    "        metaLRfomus.append(np.mean(meta_LR_fo_errs))\n",
    "        metaLRfostd.append(np.std(meta_LR_fo_errs)) \n",
    "        \n",
    "        betaLRmus.append(np.mean(beta_LR_errs))\n",
    "        betaLRstds.append(np.std(beta_LR_errs))\n",
    "\n",
    "        sinthetamommus.append(np.mean(sin_theta_mom))\n",
    "        sinthetamomstd.append(np.std(sin_theta_mom)) \n",
    "\n",
    "        sinthetafomus.append(np.mean(sin_theta_fo))\n",
    "        sinthetafostd.append(np.std(sin_theta_fo)) \n",
    "        \n",
    "    return (metaLRmommus, metaLRmomstd), (metaLRfomus, metaLRfostd), (betaLRmus, betaLRstds), (sinthetamommus, sinthetamomstd), (sinthetafomus, sinthetafostd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "metaLRmom, metaLRfo, betaLR, sinthetamom, sinthetafo = collect_data_T(d, r, T_list, train_n, test_n, reps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "save_data = {\"metaLRmom\" : metaLRmom, \"metaLRfo\" :  metaLRfo, \"betaLR\" : betaLR, \"sinthetamom\" : sinthetamom, \"sinthetafo\" : sinthetafo}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "save_data[\"T_list\"] =  T_list\n",
    "save_data[\"d\"] = d\n",
    "save_data[\"r\"] = r\n",
    "save_data[\"train_n\"] = train_n\n",
    "save_data[\"test_n\"] = test_n\n",
    "save_data[\"reps\"] = reps"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "params = \"d=\"+str(d)+\",r=\"+str(r)+\",train_n=\"+str(train_n)+\",test_n=\"+str(test_n)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "file_name = \"Meta,\"+str(params)+\".pickle\"\n",
    "folder_name = \"Data\"\n",
    "file_path = os.path.join(folder_name, file_name)\n",
    "pickle.dump(save_data, open(file_path, \"wb\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# Second Experiment with Small Train Set and Small Test Set"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "d=100\n",
    "r=5\n",
    "train_n=25\n",
    "test_n=25\n",
    "reps=30"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "metaLRmom, metaLRfo, betaLR, sinthetamom, sinthetafo = collect_data_T(d, r, T_list, train_n, test_n, reps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "save_data = {\"metaLRmom\" : metaLRmom, \"metaLRfo\" :  metaLRfo, \"betaLR\" : betaLR, \"sinthetamom\" : sinthetamom, \"sinthetafo\" : sinthetafo}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "save_data[\"T_list\"] =  T_list\n",
    "save_data[\"d\"] = d\n",
    "save_data[\"r\"] = r\n",
    "save_data[\"train_n\"] = train_n\n",
    "save_data[\"test_n\"] = test_n\n",
    "save_data[\"reps\"] = reps"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "params = \"d=\"+str(d)+\",r=\"+str(r)+\",train_n=\"+str(train_n)+\",test_n=\"+str(test_n)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "file_name = \"Meta,\"+str(params)+\".pickle\"\n",
    "folder_name = \"Data\"\n",
    "file_path = os.path.join(folder_name, file_name)\n",
    "pickle.dump(save_data, open(file_path, \"wb\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# Third Experiment Varying Training_n but with small number of Tasks"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "d=100\n",
    "r=5\n",
    "T=20\n",
    "test_n=50\n",
    "reps=30"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "train_n_list = [100, 200, 400, 800, 1600, 3200, 6400]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def collect_data_n(d, r, t, train_n_list, test_n, reps):\n",
    "    \n",
    "    metaLRmommus=[]\n",
    "    metaLRmomstd=[]\n",
    "    \n",
    "    metaLRfomus=[]\n",
    "    metaLRfostd=[]\n",
    "    \n",
    "    betaLRmus=[]\n",
    "    betaLRstds=[]\n",
    "\n",
    "    sinthetamommus=[]\n",
    "    sinthetamomstd=[]\n",
    "    \n",
    "    sinthetafomus=[]\n",
    "    sinthetafostd=[]\n",
    "    \n",
    "    for train_n in train_n_list:\n",
    "        print(train_n)\n",
    "        meta_LR_mom_errs, meta_LR_fo_errs, beta_LR_errs, sin_theta_mom, sin_theta_fo = run_parallel_expt(d, r, t, train_n, test_n, reps)\n",
    "\n",
    "        metaLRmommus.append(np.mean(meta_LR_mom_errs))\n",
    "        metaLRmomstd.append(np.std(meta_LR_mom_errs)) \n",
    "\n",
    "        metaLRfomus.append(np.mean(meta_LR_fo_errs))\n",
    "        metaLRfostd.append(np.std(meta_LR_fo_errs)) \n",
    "        \n",
    "        betaLRmus.append(np.mean(beta_LR_errs))\n",
    "        betaLRstds.append(np.std(beta_LR_errs))\n",
    "\n",
    "        sinthetamommus.append(np.mean(sin_theta_mom))\n",
    "        sinthetamomstd.append(np.std(sin_theta_mom)) \n",
    "\n",
    "        sinthetafomus.append(np.mean(sin_theta_fo))\n",
    "        sinthetafostd.append(np.std(sin_theta_fo)) \n",
    "        \n",
    "    return (metaLRmommus, metaLRmomstd), (metaLRfomus, metaLRfostd), (betaLRmus, betaLRstds), (sinthetamommus, sinthetamomstd), (sinthetafomus, sinthetafostd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "metaLRmom, metaLRfo, betaLR, sinthetamom, sinthetafo = collect_data_n(d, r, T, train_n_list, test_n, reps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "save_data = {\"metaLRmom\" : metaLRmom, \"metaLRfo\" :  metaLRfo, \"betaLR\" : betaLR, \"sinthetamom\" : sinthetamom, \"sinthetafo\" : sinthetafo}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "save_data[\"train_n_list\"] =  train_n_list\n",
    "save_data[\"d\"] = d\n",
    "save_data[\"r\"] = r\n",
    "save_data[\"T\"] = T\n",
    "save_data[\"test_n\"] = test_n\n",
    "save_data[\"reps\"] = reps"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "params = \"d=\"+str(d)+\",r=\"+str(r)+\",T=\"+str(T)+\",test_n=\"+str(test_n)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "file_name = \"Meta,\"+str(params)+\".pickle\"\n",
    "folder_name = \"Data\"\n",
    "file_path = os.path.join(folder_name, file_name)\n",
    "pickle.dump(save_data, open(file_path, \"wb\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> icml/Code/plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import os\n",
    "import pickle\n",
    "import numpy as np\n",
    "matplotlib.rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def load(file):\n",
    "    \n",
    "    data = pickle.load(open(file, \"rb\"))\n",
    "    \n",
    "    return data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "files = [os.path.join(\"Data\", i) for i in sorted(os.listdir(\"./Data\"))]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['Data/Meta,d=100,r=5,T=20,test_n=50.pickle',\n",
       " 'Data/Meta,d=100,r=5,T=5,test_n=50.pickle',\n",
       " 'Data/Meta,d=100,r=5,train_n=25,test_n=25.pickle',\n",
       " 'Data/Meta,d=100,r=5,train_n=300,test_n=1000.pickle',\n",
       " 'Data/Meta,d=100,r=5,train_n=5,test_n=2500.pickle']"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "files"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "f1 = files[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "f2 = files[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "f3 = files[2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "f4 = files[3]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "f5 = files[4]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "data = load(f5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "dict_keys(['metaLRmom', 'metaLRfo', 'betaLR', 'sinthetamom', 'sinthetafo', 'T_list', 'd', 'r', 'train_n', 'test_n', 'reps'])"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data.keys()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "T_list = data[\"T_list\"]\n",
    "d = data[\"d\"]\n",
    "r = data[\"r\"]\n",
    "train_n = data[\"train_n\"]\n",
    "test_n = data[\"test_n\"]\n",
    "\n",
    "metaLRmom = data[\"metaLRmom\"]\n",
    "sinthetamom = data[\"sinthetamom\"]\n",
    "\n",
    "metaLRfo = data[\"metaLRfo\"]\n",
    "sinthetafo = data[\"sinthetafo\"]\n",
    "betaLR = data[\"betaLR\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def plot_angles(T_list, d, r, train_n, test_n, sinthetamom, sinthetafo):\n",
    "    \n",
    "    plt.close()\n",
    "    \n",
    "    plt.errorbar(T_list, sinthetamom[0], yerr=sinthetamom[1], color=\"b\", marker=\"x\", label= r\"LF-MoM\")\n",
    "    plt.errorbar(T_list, sinthetafo[0], yerr=sinthetafo[1],  color=\"r\", marker=\"*\", label= r\"LF-FO\")\n",
    "    #plt.errorbar(T_list, betaLR[0], yerr=betaLR[1], color=\"g\", marker=\"+\", label= r\"LR\")\n",
    "            \n",
    "    plt.legend(prop={'size': 20})\n",
    "    plt.xlabel(\"Number of Tasks\", fontsize=24)\n",
    "    plt.ylabel(r\" $\\sin \\theta$\", fontsize=24)\n",
    "    \n",
    "    fname=\"angle\"+\",d=\"+str(d)+\",r=\"+str(r)+\",train_n=\"+str(train_n)+\",test_n=\"+str(test_n)+\".pdf\"\n",
    "    \n",
    "    folder_path=\"Plots\"\n",
    "    plt.savefig(os.path.join(folder_path, fname), bbox_inches = \"tight\")\n",
    "    plt.show()\n",
    "    #time.sleep(2)\n",
    "    \n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def plot_synthetic(T_list, d, r, train_n, test_n, metaLRmom, metaLRfo, betaLR):\n",
    "    \n",
    "    plt.close()\n",
    "    \n",
    "    plt.errorbar(T_list, metaLRmom[0], yerr=metaLRmom[1], color=\"b\", marker=\"x\", label= r\"meta-LR-MoM\")\n",
    "    plt.errorbar(T_list, metaLRfo[0], yerr=metaLRfo[1],  color=\"r\", marker=\"*\", label= r\"meta-LR-FO\")\n",
    "    \n",
    "    betaLRmu = np.array([np.mean(betaLR[0]) for i in range(len(T_list))])\n",
    "    betaLRsd = np.array([np.mean(betaLR[1]) for i in range(len(T_list))])\n",
    "    \n",
    "    plt.plot(T_list, betaLRmu, color=\"g\", label= r\"LR\")\n",
    "    plt.fill_between(T_list, betaLRmu+betaLRsd, betaLRmu-betaLRsd, facecolor=\"lightgreen\")\n",
    "    #plt.hlines(np.mean(betaLR[0]), xmin=T_list[0], xmax=T_list[-1], color=\"g\", label= r\"LR\")\n",
    "    #plt.errorbar(T_list, betaLR[0], yerr=betaLR[1], color=\"g\", marker=\"+\", label= r\"LR\")\n",
    "            \n",
    "    plt.legend(prop={'size': 20})\n",
    "    plt.xlabel(\"Number of Tasks\", fontsize=24)\n",
    "    plt.ylabel(r\" $\\ell_2$ Parameter Error\", fontsize=24)\n",
    "    \n",
    "    fname=\"synthetic\"+\",d=\"+str(d)+\",r=\"+str(r)+\",train_n=\"+str(train_n)+\",test_n=\"+str(test_n)+\".pdf\"\n",
    "    \n",
    "    folder_path=\"Plots\"\n",
    "    plt.savefig(os.path.join(folder_path, fname), bbox_inches = \"tight\")\n",
    "    plt.show()\n",
    "    #time.sleep(2)\n",
    "    \n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZAAAAEYCAYAAAByXKB5AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAYSIiDxhACEiIk/+P7iGiZOur6XjAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_synthetic(T_list, d, r, train_n, test_n, metaLRmom, metaLRfo, betaLR)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZUAAAEYCAYAAACUdWs9AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n/x+uHb9/3N2PEAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_angles(T_list, d, r, train_n, test_n, sinthetamom, sinthetafo)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "data = load(f2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "dict_keys(['metaLRmom', 'metaLRfo', 'betaLR', 'sinthetamom', 'sinthetafo', 'train_n_list', 'd', 'r', 'T', 'test_n', 'reps'])"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data.keys()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "T = data[\"T\"]\n",
    "d = data[\"d\"]\n",
    "r = data[\"r\"]\n",
    "train_n_list = data[\"train_n_list\"]\n",
    "test_n = data[\"test_n\"]\n",
    "\n",
    "metaLRmom = data[\"metaLRmom\"]\n",
    "sinthetamom = data[\"sinthetamom\"]\n",
    "\n",
    "metaLRfo = data[\"metaLRfo\"]\n",
    "sinthetafo = data[\"sinthetafo\"]\n",
    "\n",
    "betaLR = data[\"betaLR\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def plot_synthetic_two(T, d, r, train_n_list, test_n, metaLRmom, metaLRfo, betaLR):\n",
    "    \n",
    "    plt.close()\n",
    "    \n",
    "    plt.errorbar(train_n_list, metaLRmom[0], yerr=metaLRmom[1], color=\"b\", marker=\"x\", label= r\"meta-LR-MoM\")\n",
    "    plt.errorbar(train_n_list, metaLRfo[0], yerr=metaLRfo[1],  color=\"r\", marker=\"*\", label= r\"meta-LR-FO\")\n",
    "    \n",
    "    betaLRmu = np.array([np.mean(betaLR[0]) for i in range(len(T_list))])\n",
    "    betaLRsd = np.array([np.mean(betaLR[1]) for i in range(len(T_list))])\n",
    "    \n",
    "    plt.plot(T_list, betaLRmu, color=\"g\", label= r\"LR\")\n",
    "    plt.fill_between(T_list, betaLRmu+betaLRsd, betaLRmu-betaLRsd, facecolor=\"lightgreen\")\n",
    "            \n",
    "    plt.legend(prop={'size': 20})\n",
    "    plt.xlabel(\"Number of Training Points (per Task)\", fontsize=20)\n",
    "    plt.ylabel(r\" $\\ell_2$ Parameter Error\", fontsize=24)\n",
    "    \n",
    "    fname=\"synthetic\"+\",d=\"+str(d)+\",r=\"+str(r)+\",T=\"+str(T)+\",test_n=\"+str(test_n)+\".pdf\"\n",
    "    \n",
    "    folder_path=\"Plots\"\n",
    "    plt.savefig(os.path.join(folder_path, fname), bbox_inches = \"tight\")\n",
    "    plt.show()\n",
    "    #time.sleep(2)\n",
    "    \n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def plot_angles_two(T_list, d, r, train_n, test_n, sinthetamom, sinthetafo):\n",
    "    \n",
    "    plt.close()\n",
    "    \n",
    "    plt.errorbar(T_list, sinthetamom[0], yerr=sinthetamom[1], color=\"b\", marker=\"x\", label= r\"LF-MoM\")\n",
    "    plt.errorbar(T_list, sinthetafo[0], yerr=sinthetafo[1],  color=\"r\", marker=\"*\", label= r\"LF-FO\")\n",
    "    #plt.errorbar(T_list, betaLR[0], yerr=betaLR[1], color=\"g\", marker=\"+\", label= r\"LR\")\n",
    "            \n",
    "    plt.legend(prop={'size': 20})\n",
    "    plt.xlabel(\"Number of Training Points (per Task)\", fontsize=20)\n",
    "    plt.ylabel(r\" $\\sin \\theta$\", fontsize=24)\n",
    "    \n",
    "    fname=\"angle\"+\",d=\"+str(d)+\",r=\"+str(r)+\",T=\"+str(T)+\",test_n=\"+str(test_n)+\".pdf\"\n",
    "    \n",
    "    folder_path=\"Plots\"\n",
    "    plt.savefig(os.path.join(folder_path, fname), bbox_inches = \"tight\")\n",
    "    plt.show()\n",
    "    #time.sleep(2)\n",
    "    \n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZAAAAEUCAYAAAAFnmACAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nHJEAIoQQwpH/D07QM9YuFI9GAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_synthetic_two(T, d, r, train_n_list, test_n, metaLRmom, metaLRfo, betaLR)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZAAAAEUCAYAAAAFnmACAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nKP8fVLQkTVMqQegAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_angles_two(T_list, d, r, train_n, test_n, sinthetamom, sinthetafo)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

